Probing 3D Structure with a Large MUSE Mosaic: Extending the Mass Model of Frontier Field Abell 370

We present an updated strong-lensing analysis of the massive cluster Abell 370 (A370), continuing the work first presented in Lagattuta et al. (2017). In this new analysis, we take advantage of the deeper imaging data from the Hubble Space Telescope (HST) Frontier Fields program, as well as a large spectroscopic mosaic obtained with the Multi-Unit Spectroscopic Explorer (MUSE). Thanks to the extended coverage of this mosaic, we probe the full 3D distribution of galaxies in the field, giving us a unique picture of the extended structure of the cluster and its surroundings. Our final catalog contains 584 redshifts, representing the largest spectroscopic catalog of A370 to date. Constructing the model, we measure a total mass distribution that is quantitatively similar to our previous work -- though to ensure a low rms error in the model fit, we invoke a significantly large external shear term. Using the redshift catalog, we search for other bound groups of galaxies, which may give rise to a more physical interpretation of this shear. We identify three structures in narrow redshift ranges along the line of sight, highlighting possible infalling substructures into the main cluster halo. We also discover additional substructure candidates in low-resolution imaging at larger projected radii. More spectroscopic coverage of these regions (pushing close to the A370 virial radius) and more extended, high-resolution imaging will be required to investigate this possibility, further advancing the analysis of these interesting developments.

==> anc/ReadMe.txt <==
J/MNRAS/vol/page     3D structure in the A370 MUSE Mosaic     (Lagattuta+, 2019)
================================================================================
Probing 3D Structure with a Large MUSE Mosaic: Extending the Mass Model of 
Frontier Field Abell 370
     Lagattuta D.J., Richard J., Bauer F.E., Clement B., Mahler G., Soucail G.,
     Carton D., Kneib J.P., Laporte N., Martinez J., Patricio V., Payne A.V., 
     Pello R., Schmidt K.B., de la Vieuville G. 
    <Mon. Not. Roy. Astron. Soc. vol, page (2019)>
    =2019MNRAS...VVV.ppppI     (SIMBAD/NED BibCode)
================================================================================
ADC_Keywords: Clusters, galaxy ; Gravitational Lensing ; Redshifts ; 
              Photometry HST ; Models
Keywords:  gravitational lensing: strong - techniques: imaging spectroscopy -
           galaxies: clusters: individual: Abell 370 - dark matter - 
           galaxies: high-redshift - large-scale structure of Universe

Abstract:
    We present an updated strong-lensing analysis of the massive cluster Abell
    370 (A370), continuing the work first presented in Lagattuta et al. (2017).
    In this new analysis, we take advantage of the deeper imaging data from the
    Hubble Space Telescope (HST) Frontier Fields program, as well as a large
    spectroscopic mosaic obtained with the Multi-Unit Spectroscopic Explorer
    (MUSE). Thanks to the extended coverage of this mosaic, we probe the full
    3D distribution of galaxies in the field, giving us a unique picture of the
    extended structure of the cluster and its surroundings. Our final catalog
    contains 584 redshifts, representing the largest spectroscopic catalog of
    A370 to date. Constructing the model, we measure a total mass distribution
    that is quantitatively similar to our previous work – though to ensure a
    low rms error in the model fit, we invoke a significantly large external
    shear term. Using the redshift catalog, we search for other bound groups of
    galaxies, which may give rise to a more physical interpretation of this
    shear. We identify three structures in narrow redshift ranges along the
    line of sight, highlighting possible infalling substructures into the main
    cluster halo. We also discover additional substructure candidates in
    low-resolution imaging at larger projected radii. More spectroscopic
    coverage of these regions (pushing close to the A370 virial radius) and
    more extended, high-resolution imaging will be required to investigate this
    possibility, further advancing the analysis of these interesting
    developments. 

Description:
    These catalogs contain observational and model-dependent data for objects
    within and along the line of sight of the Abell 370 galaxy cluster.  MUSE
    data are acquired in Wide-field, non-AO mode (WFM-NOAO) using both
    Guaranteed Time Observations (GTO) and General Observer (GO) time. The
    Frontier Fields images used to measure photometry and astrometry are
    publicly available at [https://archive.stsci.edu/prepds/frontier/].  All
    magnitudes are presented in the AB system. Lens model parameters are
    generated with the LENSTOOL software package (Kneib et al. 1996; Jullo et
    al. 2007; Jullo & Kneib 2009) available at the following location:
    [https://projets.lam.fr/projects/lenstool/wiki].  The potentials used to
    construct the lens models are based on the dual Pseudo-Isothermal
    Ellipsoid density profile presented in Eliasdottir et al. 2007. 

File Summary:
--------------------------------------------------------------------------------
  FileName   Lrecl  Records   Explanations
--------------------------------------------------------------------------------
ReadMe          80        .   This file
table1.dat      56      138   Multiply-Imaged Systems
tableA1a.dat    58        6   Lens Models (goodness-of-fit statistics)
tableA1b.dat    72      162   Lens Models (best-fit model parameters)
tableC1.dat    302      584   Master MUSE Redshift Catalog
tableD1.dat    654       30   MUSE-GLASS Redshift Comparisons
--------------------------------------------------------------------------------

Byte-by-byte Description of file: table1.dat
--------------------------------------------------------------------------------
   Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
   1-  4  F4.1  ---     ID        Multiple Image ID
   6- 14  F9.6  deg     RAdeg     Right ascension (J2000)
  16- 25  F10.7 deg     DEdeg     Declination (J2000)
  27- 32  F6.4  ---     z_spec    ? Spectroscopic redshift     
  34- 38  F5.3  ---     z_mod     ? Lens model predicted redshift
  40- 44  F5.3  ---     e_z_mod   ? Mean error (σ) on parameter z_mod
  46- 51  A6    ---     class     Multiple Image constraint class (1)
  53- 56  A4    ---     note      ? Notes on specific Multiple Images (2)
--------------------------------------------------------------------------------
Note (1): 
    "Quality" flag of the Multiple Image constraint, based on the Hubble
    Frontier Fields Public Modeling Challenge discussion.  Constraints can be 
    labeled "gold", "silver", "bronze", or "copper", with gold constraints 
    being the most reliable, and copper the most uncertain.  For more 
    information, see section 4.2.
Note (2):
    *: This image is not used as a constraint in the mass model (see main
       paper for details.
   **: While originally identified as unique systems, updated modeling suggests
       these images are actually counterimages of other objects (see section 
       4.3.4.) 
--------------------------------------------------------------------------------

Byte-by-byte Description of file: tableA1a.dat
--------------------------------------------------------------------------------
   Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
   1- 18  A18   ---     Name      Lens model name
  20- 22  I3    ---     n         Total number of model constraints
  24- 25  I2    ---     k         Total number of model parameters
  27- 30  F4.2  arcsec  rms       Best-fit model rms error
  32- 35  F4.2  ---     chi2      Best-fit model Chi^2 per degree of freedom
  37- 43  F7.2  ---     log(L)    Best-fit model log(likelihood) value
  45- 51  F7.2  ---     log(E)    Best-fit model log(evidence) value
  53- 58  F6.2  ---     BIC       Best-fit model Bayesian Information Criteria
--------------------------------------------------------------------------------

Byte-by-byte Description of file: tableA1b.dat
--------------------------------------------------------------------------------
   Bytes Format Units   Label       Explanations
--------------------------------------------------------------------------------
   1- 18  A18   ---     Name        Lens model name
  20- 38  A19   ---     Component   Model component name (1)
  40- 45  F6.2  arcsec  dRA         ? Relative right ascension (2)
  47- 51  F5.2  arcsec  e_dRA_hi    ? Uncertainty on dRA (upper bound)
  53- 57  F5.2  arcsec  e_dRA_lo    ? Uncertainty on dRA (lower bound)
  59- 63  F5.2  arcsec  dDE         ? Relative declination (2)
  65- 69  F5.2  arcsec  e_dDE_hi    ? Uncertainty on dDE (upper bound)
  71- 75  F5.2  arcsec  e_dDE_lo    ? Uncertainty on dDE (lower bound)
  77- 81  F5.3  ---     ell         ? Ellipticity (or shear magnitude) (3)
  83- 88  F6.3  ---     e_ell_hi    ? Uncertainty on ell (upper bound)
  90- 95  F6.3  ---     e_ell_lo    ? Uncertainty on ell (lower bound)
  97-102  F6.1  deg     PA          ? Position angle (East of North)
 104-107  F4.1  deg     e_PA_hi     ? Uncertainty on PA (upper bound)
 109-112  F4.1  deg     e_PA_lo     ? Uncertainty on PA (lower bound)
 114-119  F6.2  kpc     rCore       ? Core radius of dPIE potential
 121-125  F5.1  kpc     e_rCore_hi  ? Uncertainty on rCore (upper bound)
 127-131  F5.1  kpc     e_rCore_lo  ? Uncertainty on rCore (lower bound)
 133-137  F5.1  kpc     rCut        ? Cut radius of dPIE potential
 139-143  F5.1  kpc     e_rCut_hi   ? Uncertainty on rCut (upper bound)
 145-149  F5.1  kpc     e_rCut_lo   ? Uncertainty on rCut (lower bound)
 151-154  I4    km/s    sigma0      ? Central velocity dispersion of potential
 156-158  I3    km/s    e_sigma0_hi ? Uncertainty on sigma0 (upper bound)
 160-162  I3    km/s    e_sigma0_lo ? Uncertainty on sigma0 (lower bound)
--------------------------------------------------------------------------------
Note (1):
    Component parameters without uncertainties (appearing in brackets in the
    manuscript version of this table) are fixed quantities and do not vary in
    the model.
Note (2):
    dRA and dDE are measured relative to the reference coordinate point:
    (RA_0 = 39.97134, DE_0 = -1.5822597)
Note (3):
    Ellipticity (ell) is defined to be (a^2-b^2)/(a^2+b^2), where a and b are
    the semi-major and semi-minor axes of the ellipse, respectively
--------------------------------------------------------------------------------

Byte-by-byte Description of file: tableC1.dat
--------------------------------------------------------------------------------
   Bytes Format Units   Label      Explanations
--------------------------------------------------------------------------------
   1-  5  A5    ---     ID         Object ID (1)
   7- 16  F10.7 deg     RAdeg      Right Ascension (J2000)
  18- 27  F10.7 deg     DEdeg      Declination (J2000)
  29- 34  F6.4  ---     z          MUSE redshift
      36  I1    ---     Type       Spectroscopic type flag (2)
      38  I1    ---     Conf       Spectroscopic confidence flag (3)
  40- 46  F7.3  mag     F435Wmag   AB Magnitude (apparent) in F435W filter (4)
  48- 52  F5.3  mag     e_F435Wmag Mean error (σ) on parameter F435Wmag
  54- 60  F7.3  mag     F606Wmag   AB Magnitude (apparent) in F606W filter (4)
  62- 66  F5.3  mag     e_F606Wmag Mean error (σ) on parameter F606Wmag
  68- 74  F7.3  mag     F814Wmag   AB Magnitude (apparent) in F814W filter (4)
  76- 80  F5.3  mag     e_F814Wmag Mean error (σ) on parameter F814Wmag
  82- 88  F7.3  mag     F105Wmag   AB Magnitude (apparent) in F105W filter (4)
  90- 94  F5.3  mag     e_F105Wmag Mean error (σ) on parameter F105Wmag
  96-102  F7.3  mag     F125Wmag   AB Magnitude (apparent) in F125W filter (4)
 104-108  F5.3  mag     e_F125Wmag Mean error (σ) on parameter F125Wmag
 110-116  F7.3  mag     F140Wmag   AB Magnitude (apparent) in F140W filter (4)
 118-122  F5.3  mag     e_F140Wmag Mean error (σ) on parameter F140Wmag
 124-130  F7.3  mag     F160Wmag   AB Magnitude (apparent) in F160W filter (4)
 132-136  F5.3  mag     e_F160Wmag Mean error (σ) on parameter F160Wmag
 138-145  F8.3  ---     mu         Lensing magnification (5)
 147-155  F9.3  ---     e_mu       Mean error (σ) on parameter mu
 157-165  A9    ---     mID        ? Multiply-Imaged object ID (6)
 167-302  A136  ---     lines      Summary of features seen in MUSE spectrum
--------------------------------------------------------------------------------
Note (1):
    Objects labeled with the letter M (e.g., M11) are only detected in MUSE
    data.  They show no signs of continuum emission in any of the HST images.
Note (2):
    Type 0: Star
    Type 1: Hα emitter (z < 0.4)
    Type 2: [OII] emitter (0.4 < z < 1.5)
    Type 3: Absorption-line galaxy (typically cluster members)
    Type 4: CIII] emitter (1.5 < z < 3.0)
    Type 5: Lyman α emitter (z > 3.0)
    Type 6: [OIII] emitter (only if Hα and [OII] not present; very rare)
Note (3):
    Conf 3: Secure redshift; multiple prominent spectral features or one
            strong feature (such as Lyman α) that is unambiguous to identify.
    Conf 2: Probable redshift; features are less strong but still clearly 
            identifiable. They may be overly broad or noisy, leading to a less 
	    precise peak (or trough) estimate. The redshift precision is still 
	    less than δz = 0.001
    Conf 1: Possible redshift; identified by one (ambiguous) line feature, or
    	    a few, very low S/N lines. Often faint absorption-line galaxies. 
	    These redshifts should be used with caution.
Note (4):
    A negative magnitude value (e.g., -12.345) means that the object is not
    detected in this band.  Instead, the (positive) number represents the 3σ
    detection limit, effectively placing an upper bound on the galaxy's flux.
    In addition, two other "flag" values highlight further photometric errors,
    as follows:
       -1.0: "No Data" -- Object does not fall in the HST FoV in this filter.
       -2.0: "Anomaly" -- Object photometry is contaminated by a systematic
       	     	       	  anomaly in this band, such as cosmic ray or hot pixel.
Note (5): 
    Magnification values are calculated using the "Copper" lens model.
    (See section 4.3.3 for more details) 
Note (6):
    A single object may contain two multiple-image IDs if it is identified as a 
    merging pair of images.
--------------------------------------------------------------------------------

Byte-by-byte Description of file: tableD1.dat
--------------------------------------------------------------------------------
   Bytes Format Units  Label       Explanations
--------------------------------------------------------------------------------
   1-  5  A5    ---    ID_MUSE     Object ID in MUSE catalog
   7- 12  F6.4  ---    z_MUSE      MUSE redshift
      14  I1    ---    C_MUSE      MUSE spectroscopic confidence flag
      16  I1    ---    C_MUSE_new  ? Updated MUSE spectroscopic confidence flag
  18- 21  I4    ---    ID_GLASS    Object ID in GLASS catalog
  23- 27  F5.3  ---    z_GLASS     GLASS redshift
  29- 33  F5.3  ---    z_glass_new ? Updated GLASS redshift
  35- 37  F3.1  ---    C_GLASS     GLASS spectroscopic confidence flag
      39  I1    ---    C_glass_new ? Updated GLASS spectroscopic confidence flag
  41-654  A614  ---    description Summary of the comparison between MUSE and
  	  			   GLASS data
--------------------------------------------------------------------------------

References:
    Eliasdottir et al. 2007: 2007arXiv0710.5636E
           Jullo et al 2007: 2007NJPh....9..447J
         Jullo & Kneib 2009: 2009MNRAS.395.1319J
           Kneib et al 1996: 2007NJPh....9..447J
      Lagattuta et al. 2017: 2017MNRAS.469.3946L

Acknowledgments:
    David Lagattuta, david-james.lagattuta@univ-lyon1.fr

================================================================================
(End)          David Lagattuta [CRAL]                                28-Feb-2019


==> anc/table1.dat <==
 1.1 39.967047 -1.5769172 0.8041               gold     
 1.2 39.976273 -1.5760558 0.8041               gold     
 1.3 39.968691 -1.5766113 0.8041               gold     
 2.1 39.973825 -1.5842290 0.7251               gold     
 2.2 39.971003 -1.5850422 0.7251               gold     
 2.3 39.968722 -1.5845058 0.7251               gold     
 2.4 39.969394 -1.5847328 0.7251               gold     
 2.5 39.969630 -1.5848508 0.7251               gold     
 3.1 39.965658 -1.5668560 1.9553               gold     
 3.2 39.968526 -1.5657906 1.9553               gold     
 3.3 39.978925 -1.5674624 1.9553             bronze     
 4.1 39.979704 -1.5764364 1.2728               gold     
 4.2 39.970688 -1.5763221 1.2728               gold     
 4.3 39.961971 -1.5779671 1.2728               gold     
 5.1 39.973473 -1.5890463 1.2775               gold     
 5.2 39.970576 -1.5891946 1.2775               gold     
 5.3 39.969472 -1.5890961 1.2775               gold     
 5.4 39.968580 -1.5890045 1.2775               gold     
 6.1 39.969405 -1.5771811 1.0633               gold     
 6.2 39.964334 -1.5782307 1.0633               gold     
 6.3 39.979641 -1.5770904 1.0633               gold     
 7.1 39.969788 -1.5804299 2.7512               gold     
 7.2 39.969882 -1.5807608 2.7512               gold     
 7.3 39.968815 -1.5856313 2.7512               gold     
 7.4 39.986567 -1.5775688 2.7512               gold     
 7.5 39.961533 -1.5800028 2.7512               gold     
 8.1 39.964485 -1.5698065        2.884 0.084 silver     
 8.2 39.961889 -1.5736473        2.884 0.084 silver     
 9.1 39.962402 -1.5778911 1.5182               gold     
 9.2 39.969486 -1.5762654 1.5182               gold     
 9.3 39.982022 -1.5765337 1.5182               gold     
10.1 39.968142 -1.5710778 2.7512                 -- *,**
10.2 39.968454 -1.5715778 2.7512               gold   **
10.3 39.969046 -1.5774833 2.7512             copper   **
11.1 39.963839 -1.5693802        7.040 0.181 silver     
11.2 39.960789 -1.5741702        7.040 0.181 silver     
11.3 39.988460 -1.5719676        7.040 0.181 copper     
12.1 39.969682 -1.5666360 3.4809               gold     
12.2 39.959198 -1.5753221 3.4809               gold     
12.3 39.984100 -1.5709127 3.4809               gold     
13.1 39.979513 -1.5717782 4.2480               gold     
13.2 39.975210 -1.5688203 4.2480               gold     
13.3 39.956759 -1.5775032 4.2480               gold     
14.1 39.972309 -1.5780910 3.1309               gold     
14.2 39.972192 -1.5801027 3.1309               gold     
14.3 39.974254 -1.5855770 3.1309               gold     
14.4 39.981313 -1.5782202 3.1309               gold     
14.5 39.957673 -1.5804590 3.1309               gold     
15.1 39.971328 -1.5806040 3.7084               gold     
15.2 39.971935 -1.5870512 3.7084               gold     
15.3 39.971027 -1.5777907 3.7084               gold     
15.4 39.984008 -1.5784556 3.7084               gold     
15.5 39.958795 -1.5805488 3.7084             silver     
15.6 39.970391 -1.5696387 3.7084             copper     
15.7 39.970450 -1.5689437 3.7084             copper     
16.1 39.964016 -1.5880782 3.7743               gold     
16.2 39.966037 -1.5890355 3.7743                 --    *
16.3 39.984414 -1.5841111 3.7743               gold     
17.1 39.969758 -1.5885333 4.2567               gold     
17.2 39.985403 -1.5808406 4.2567               gold     
17.3 39.960235 -1.5836508 4.2567               gold     
18.1 39.975830 -1.5870613 4.4296               gold     
18.2 39.981476 -1.5820728 4.4296               gold     
18.3 39.957362 -1.5820861 4.4296               gold     
19.1 39.971996 -1.5878654 5.6493               gold     
19.2 39.985142 -1.5790944 5.6493               gold     
19.3 39.958316 -1.5813093 5.6493               gold     
20.1 39.965279 -1.5878055 5.7505               gold     
20.2 39.963619 -1.5868798 5.7505               gold     
21.1 39.966733 -1.5846943 1.2567               gold     
21.2 39.967252 -1.5849694 1.2567               gold     
21.3 39.981539 -1.5814028 1.2567               gold     
22.1 39.974406 -1.5861017 3.1309               gold     
22.2 39.981675 -1.5796852 3.1309               gold     
22.3 39.957906 -1.5810108 3.1309             silver     
23.1 39.980113 -1.5667264 5.9386               gold     
23.2 39.957315 -1.572744  5.9386               gold     
23.3 39.977166 -1.5662748 5.9386               gold     
24.1 39.963111 -1.5706030  4.916               gold     
24.2 39.962040 -1.5723407  4.916               gold     
25.1 39.987084 -1.5790992 3.8145               gold     
25.2 39.961703 -1.5832126 3.8145               gold     
25.3 39.966982 -1.5867999 3.8145             bronze     
26.1 39.979924 -1.571393  3.9359               gold     
26.2 39.974460 -1.5680963 3.9359               gold     
26.3 39.957170 -1.5769717 3.9359               gold     
27.1 39.980691 -1.5711198 3.0161               gold     
27.2 39.958292 -1.5759068 3.0161               gold     
27.3 39.972440 -1.5671511 3.0161               gold     
28.1 39.963492 -1.5822806 2.9101               gold     
28.2 39.967058 -1.5845583 2.9101               gold     
28.3 39.987817 -1.5774528 2.9101               gold     
29.1 39.968425 -1.5646657 4.4897               gold     
29.2 39.983596 -1.5674774 4.4897             bronze     
29.3 39.960838 -1.5691328 4.4897             silver     
30.1 39.983351 -1.5704081 5.6459               gold     
30.2 39.972404 -1.5663533 5.6459               gold     
31.1 39.974750 -1.5693301 5.4476               gold     
31.2 39.980667 -1.5747346 5.4476             bronze     
31.3 39.956156 -1.5786786 5.4476             bronze     
32.1 39.966285 -1.5693446 4.4953               gold     
32.2 39.988097 -1.5751871 4.4953               gold     
32.3 39.960682 -1.5783795 4.4953               gold     
33.1 39.962722 -1.5860036  4.882               gold     
33.2 39.966215 -1.5879961  4.882               gold     
34.1 39.970107 -1.5701499 5.2437               gold     
34.2 39.971805 -1.5880395 5.2437               gold     
34.3 39.958566 -1.5817008 5.2437               gold     
34.4 39.985048 -1.579559  5.2437               gold     
35.1 39.981538 -1.5658624 6.1735               gold     
35.2 39.975825 -1.5644423 6.1735               gold     
36.1 39.962444 -1.5807098 6.2855               gold     
36.2 39.965996 -1.5843845 6.2855               gold     
37.1 39.970391 -1.5687943 5.6489               gold   **
37.2 39.970428 -1.5694203 5.6489               gold   **
38.1 39.977154 -1.5737917   3.20               gold     
38.2 39.975063 -1.5721045   3.20               gold     
39.1 39.970546 -1.5693801 4.9441             copper     
39.2 39.969977 -1.5700367 4.9441             copper     
39.3 39.985223 -1.5793885 4.9441             copper     
39.4 39.971395 -1.5880200 4.9441             copper     
40.1 39.970632 -1.5710393 4.3381             copper     
40.2 39.983162 -1.5796664 4.3381             copper     
40.3 39.973383 -1.5874465 4.3381             copper     
40.4 39.957967 -1.5815081 4.3381             copper     
41.1 39.965442 -1.5780222        1.272 0.016 silver     
41.2 39.967933 -1.5773472        1.272 0.016 silver     
41.3 39.982296 -1.5769750        1.272 0.016 silver     
42.1 39.963579 -1.5656333 1.0315               gold     
42.2 39.962958 -1.5661111 1.0315               gold     
42.3 39.963375 -1.5659528 1.0315               gold     
43.1 39.962117 -1.5752500        1.973 0.034 bronze     
43.2 39.984054 -1.5733556        1.973 0.034 copper     
43.3 39.966563 -1.5696694        1.973 0.034 bronze     
44.1 39.977717 -1.5827917        2.336 0.027 silver     
44.2 39.976646 -1.5836028        2.336 0.027 silver     
45.1 39.982400 -1.5811000        8.593 0.432 copper     
45.2 39.975875 -1.5872600        8.593 0.432 copper     


==> anc/tableA1.dat <==
    Model Name & Component & $\Delta\alpha^{\rm ~a}$& $\Delta\delta^{\rm ~a}$ & $\varepsilon^{\rm ~b}$ & $\theta$ & $r_{\rm core}$ & $r_{\rm cut}$ & $\sigma_0$\\
    (Fit Statistics)$^{\rm ~d}$ &  & (\arcsec) & (\arcsec) & & ($\deg$) & (kpc) & (kpc) & (km s$^{-1}$)\\
    \hline
    Gold, No Shear & DM1 & $  2.21^{+  0.12}_{ -0.10}$ & $  1.33^{+  0.05}_{ -0.06}$ & $ 0.40^{+ 0.03}_{-0.03}$ &   $-69.6^{+  1.5}_{ -1.3}$ & $ 14.7^{+  1.0}_{ -1.5}$ & $[800.0]^{\rm ~c}$ & $394^{+15}_{-9}$ \\
& DM2 & $  2.01^{+  0.10}_{ -0.23}$ & $ 11.35^{+  0.31}_{ -0.38}$ & $ 0.69^{+ 0.02}_{-0.01}$ & $-122.3^{+  0.4}_{ -0.6}$ & $137.4^{+  0.2}_{ -1.3}$ & $[800.0]$ & $1039^{+6}_{-14}$ \\
rms = 1\farcs08 & DM3 & $ -1.59^{+  0.26}_{ -0.56}$ & $ 30.15^{+  1.34}_{ -0.82}$ & $ 0.77^{+ 0.01}_{-0.02}$ & $104.1^{+  0.5}_{ -0.4}$ & $164.1^{+  1.7}_{ -2.3}$ & $[800.0]$ & $1030^{+19}_{-8}$ \\
$\chi^2/\nu$ = 5.04 & DM4 & $-43.69^{+  1.47}_{ -0.27}$ & $ 27.74^{+  0.57}_{ -0.78}$ & $ 0.56^{+ 0.03}_{-0.03}$ & $ 65.7^{+  1.5}_{ -1.2}$ & $ 73.6^{+  2.8}_{ -3.8}$ & $[800.0]$ & $544^{+11}_{-10}$ \\
$\log~(\mathcal{L}) = -276.79$ & BCG1 & $[ -0.01]$ & $[  0.02]$ & $[0.30]$ & $[-81.9]$ & $[  0.1]$ & $ 57.6^{+  4.1}_{ -5.1}$ & $224^{+9}_{-6}$ \\
$\log~(\mathcal{E}) = -351.89$ & BCG2 & $[  5.90]$ & $[ 37.24]$ & $[0.20]$ & $[-63.9]$ & $[  0.1]$ & $ 77.6^{+  6.0}_{ -6.8}$ & $388^{+6}_{-9}$ \\
BIC = 738.54 & GAL1 & $[  7.92]$ & $[ -9.76]$ & $[0.26]$ & $[ 25.7]$ & $[  0.1]$ & $  1.7^{+  1.0}_{ -1.0}$ & $169^{+2}_{-1}$ \\
n = 130; k = 38 & GAL2 & $[  2.66]$ & $[ 46.84]$ & $[0.60]$ & $[-84.3]$ & $[  0.2]$ & $ 16.0^{+  1.1}_{ -1.4}$ & $216^{+5}_{-3}$ \\
& GAL3 & $[ 26.25]$ & $[ 56.94]$ & $[0.10]$ & $[ 37.0]$ & $[  0.1]$ & $ 5.3^{+  0.7}_{ -0.6}$  & $62^{+23}_{-28}$ \\
& GAL4 & $[ 29.29]$ & $[ 59.30]$ & $[0.57]$ & $[ 42.5]$ & $[  0.2]$ & $  3.9^{+  1.0}_{ -1.0}$ & $185^{+10}_{-12}$ \\
& L$^{*}$ galaxy &  & & & & $[0.15]$ & $ 10.8^{+  0.6}_{ -1.2}$ & $152^{+2}_{-1}$\\
\hline
Gold, Shear & DM1 & $  1.84^{+  0.30}_{ -0.21}$ & $  1.20^{+  0.18}_{ -0.17}$ & $ 0.13^{+ 0.04}_{-0.03}$ & $-73.9^{+  2.8}_{ -3.6}$ & $ 19.1^{+  2.0}_{ -2.1}$ & $[800.0]$ & $490^{+20}_{-16}$ \\
& DM2 & $  2.70^{+  0.24}_{ -0.31}$ & $ 13.39^{+  0.80}_{ -0.62}$ & $ 0.50^{+ 0.02}_{-0.03}$ & $-122.0^{+  1.0}_{ -1.4}$ & $ 91.9^{+  4.6}_{ -3.0}$ & $[800.0]$ & $827^{+14}_{-19}$ \\
rms = 0\farcs66 & DM3 & $ -5.92^{+  0.58}_{ -0.54}$ & $ 30.81^{+  0.89}_{ -0.82}$ & $ 0.67^{+ 0.02}_{-0.01}$ & $110.7^{+  1.1}_{ -0.9}$ & $182.2^{+  4.1}_{ -4.7}$ & $[800.0]$ & $992^{+17}_{-29}$ \\
$\chi^2/\nu = 1.89$ & DM4 & $-50.23^{+  0.79}_{ -0.92}$ & $ 26.51^{+  1.15}_{ -0.58}$ & $ 0.13^{+ 0.05}_{-0.07}$ & $ 69.6^{+  8.1}_{ -7.9}$ & $ 56.3^{+  8.5}_{ -9.4}$ & $[800.0]$ & $437^{+26}_{-16}$ \\
$\log~(\mathcal{L} = -129.82)$ & BCG1 & $[ -0.01]$ & $[  0.02]$ & $[0.30]$ & $[-81.9]$ & $[  0.1]$ & $ 71.0^{+ 14.4}_{-13.4}$ & $191^{+26}_{-31}$ \\
$\log~(\mathcal{E} = -171.88)$ & BCG2 & $[  5.90]$ & $[ 37.24]$ & $[0.20]$ & $[-63.9]$ & $[  0.1]$ & $125.7^{+  8.0}_{ -7.3}$ & $461^{+8}_{-8}$ \\
BIC = 454.34 & GAL1 & $[  7.92]$ & $[ -9.76]$ & $[0.26]$ & $[ 25.7]$ & $[  0.1]$ & $  1.4^{+  1.0}_{ -1.0}$ & $201^{+12}_{-21}$ \\
n = 130; k = 40 & GAL2 & $[  2.66]$ & $[ 46.84]$ & $[0.60]$ & $[-84.3]$ & $[  0.2]$ & $ 15.5^{+  3.1}_{ -2.0}$ & $238^{+16}_{-13}$ \\
& GAL3 & $[ 26.25]$ & $[ 56.94]$ & $[0.10]$ & $[ 37.0]$ & $[  0.1]$ & $ 4.3^{+  1.7}_{ -2.3}$ & $112^{+36}_{-44}$ \\
& GAL4 & $[ 29.29]$ & $[ 59.30]$ & $[0.57]$ & $[ 42.5]$ & $[  0.2]$ & $  2.3^{+  1.0}_{ -1.0}$ & $250^{+44}_{-30}$ \\
& L$^{*}$ galaxy &  & & & & $[0.15]$ & $ 16.0^{+  1.0}_{ -1.1}$ & $162^{+4}_{-5}$\\
& Shear &  &  & $0.128^{+  0.005}_{ -0.005}$ & $-19.7^{+  1.5}_{ -0.8}$ &  &  &  \\
\hline
Silver, Shear & DM1 & $  2.08^{+  0.12}_{ -0.26}$ & $  1.69^{+  0.12}_{ -0.15}$ & $ 0.24^{+ 0.03}_{-0.04}$ & $-68.8^{+  3.3}_{ -1.6}$ & $ 21.7^{+  2.4}_{ -1.7}$ & $[800.0]$ & $484^{+16}_{-14}$ \\
& DM2 & $  3.33^{+  0.64}_{ -0.40}$ & $ 13.14^{+  0.93}_{ -0.76}$ & $ 0.54^{+ 0.03}_{-0.04}$ & $-121.7^{+  1.2}_{ -1.4}$ & $105.3^{+  3.4}_{ -4.5}$ & $[800.0]$ & $842^{+26}_{-44}$ \\
rms = 0\farcs70 & DM3 & $ -4.54^{+  0.49}_{ -0.51}$ & $ 30.47^{+  1.20}_{ -1.12}$ & $ 0.63^{+ 0.03}_{-0.03}$ & $108.4^{+  1.2}_{ -0.8}$ & $160.3^{+  3.1}_{ -2.8}$ & $[800.0]$ & $985^{+32}_{-41}$ \\
$\chi^2/\nu = 2.17$ & DM4 & $-48.26^{+  0.67}_{ -1.03}$ & $ 26.51^{+  0.83}_{ -0.80}$ & $ 0.33^{+ 0.05}_{-0.06}$ & $ 88.8^{+  5.2}_{ -3.4}$ & $ 60.3^{+  4.7}_{ -7.6}$ & $[800.0]$ & $445^{+20}_{-20}$ \\
$\log~(\mathcal{L}) = -161.20$ & BCG1 & $[ -0.01]$ & $[  0.02]$ & $[0.30]$ & $[-81.9]$ & $[  0.1]$ & $ 69.4^{+  6.4}_{ -7.5}$ & $235^{+20}_{-15}$ \\
$\log~(\mathcal{E}) = -256.96$ & BCG2 & $[  5.90]$ & $[ 37.24]$ & $[0.20]$ & $[-63.9]$ & $[  0.1]$ & $102.4^{+  6.2}_{ -6.2}$ & $456^{+10}_{-7}$ \\
BIC = 541.68 & GAL1 & $[  7.92]$ & $[ -9.76]$ & $[0.26]$ & $[ 25.7]$ & $[  0.1]$ & $  1.8^{+  1.0}_{ -1.0}$ & $173^{+5}_{-6}$ \\
n = 146; k = 44 & GAL2 & $[  2.66]$ & $[ 46.84]$ & $[0.60]$ & $[-84.3]$ & $[  0.2]$ & $ 14.3^{+  2.5}_{ -1.4}$ & $205^{+5}_{-5}$ \\
& GAL3 & $[ 26.25]$ & $[ 56.94]$ & $[0.10]$ & $[ 37.0]$ & $[  0.1]$ & $  3.4^{+  0.8}_{ -0.5}$  & $123^{+27}_{-15}$ \\
& GAL4 & $[ 29.29]$ & $[ 59.30]$ & $[0.57]$ & $[ 42.5]$ & $[  0.2]$ & $  1.6^{+  1.0}_{ -1.0}$ & $256^{+27}_{-17}$ \\
& L$^{*}$ galaxy &  & & & & $[0.15]$ & $ 16.2^{+  1.3}_{ -0.7}$ & $161^{+7}_{-1}$\\
& Shear &  &  & $0.107^{+  0.004}_{ -0.004}$ & $-19.9^{+  0.9}_{ -1.4}$ &  &  &  \\
\hline
Bronze, Shear & DM1 & $  1.62^{+  0.22}_{ -0.23}$ & $  0.96^{+  0.22}_{ -0.13}$ & $ 0.08^{+ 0.02}_{-0.04}$ & $-76.3^{+  2.1}_{ -1.3}$ & $ 25.4^{+  1.8}_{ -1.0}$ & $[800.0]$ & $538^{+11}_{-9}$ \\
& DM2 & $  2.89^{+  0.33}_{ -0.21}$ & $ 15.29^{+  0.68}_{ -0.55}$ & $ 0.47^{+ 0.01}_{-0.02}$ & $-119.7^{+  0.7}_{ -0.9}$ & $105.7^{+  3.8}_{ -3.0}$ & $[800.0]$ & $914^{+12}_{-17}$ \\
rms = 0\farcs73 & DM3 & $ -6.83^{+  0.32}_{ -0.47}$ & $ 33.30^{+  0.92}_{ -0.83}$ & $ 0.79^{+ 0.03}_{-0.03}$ & $110.6^{+  0.7}_{ -0.8}$ & $195.5^{+ 10.2}_{-20.5}$ & $[800.0]$ & $896^{+25}_{-26}$ \\
$\chi^2/\nu = 2.23$ & DM4 & $-47.29^{+  0.73}_{ -0.99}$ & $ 29.31^{+  0.79}_{ -0.59}$ & $ 0.32^{+ 0.05}_{-0.04}$ & $ 72.6^{+  4.0}_{ -1.2}$ & $ 64.3^{+  3.0}_{ -4.4}$ & $[800.0]$ & $478^{+14}_{-13}$ \\
$\log~(\mathcal{L}) = -180.41$ & BCG1 & $[ -0.01]$ & $[  0.02]$ & $[0.30]$ & $[-81.9]$ & $[  0.1]$ & $ 37.8^{+  4.5}_{ -7.8}$ & $214^{+13}_{-10}$ \\
$\log~(\mathcal{E}) = -282.62$ & BCG2 & $[  5.90]$ & $[ 37.24]$ & $[0.20]$ & $[-63.9]$ & $[  0.1]$ & $148.0^{+  9.5}_{-12.7}$ & $457^{+10}_{-5}$ \\
BIC = 588.64 & GAL1 & $[  7.92]$ & $[ -9.76]$ & $[0.26]$ & $[ 25.7]$ & $[  0.1]$ & $  1.9^{+  1.0}_{ -1.0}$ & $197^{+8}_{-10}$ \\
n = 158; k = 45 & GAL2 & $[  2.66]$ & $[ 46.84]$ & $[0.60]$ & $[-84.3]$ & $[  0.2]$ & $  5.9^{+  1.0}_{ -1.0}$ & $231^{+26}_{-6}$ \\
& GAL3 & $[ 26.25]$ & $[ 56.94]$ & $[0.10]$ & $[ 37.0]$ & $[  0.1]$ & $  5.9^{+  1.6}_{ -0.5}$ & $6^{+20}_{-5}$ \\
& GAL4 & $[ 29.29]$ & $[ 59.30]$ & $[0.57]$ & $[ 42.5]$ & $[  0.2]$ & $  0.5^{+  1.0}_{ -1.0}$ & $459^{+71}_{-13}$ \\
&L$^{*}$ galaxy &  & & & & $[0.15]$ & $ 19.0^{+  4.4}_{ -1.0}$ & $140^{+2}_{-2}$\\
& Shear &  &  & $0.114^{+  0.004}_{ -0.003}$ & $-18.6^{+  1.3}_{ -1.0}$ &  &  &  \\
\hline
Copper, Shear & DM1 & $  1.52^{+  0.21}_{ -0.15}$ & $  0.66^{+  0.15}_{ -0.13}$ & $ 0.20^{+ 0.03}_{-0.03}$ & $-83.6^{+  4.1}_{ -3.0}$ & $ 17.0^{+  1.1}_{ -1.6}$ & $[800.0]$ & $480^{+10}_{-9}$ \\
& DM2 & $  3.06^{+  0.21}_{ -0.21}$ & $ 15.68^{+  0.41}_{ -0.35}$ & $ 0.46^{+ 0.02}_{-0.02}$ & $-117.7^{+  0.9}_{ -1.7}$ & $107.5^{+  2.9}_{ -2.6}$ & $[800.0]$ & $1007^{+20}_{-29}$ \\
rms = 0\farcs78 & DM3 & $ -5.78^{+  0.74}_{ -0.92}$ & $ 34.55^{+  1.38}_{ -1.56}$ & $ 0.80^{+ 0.02}_{-0.02}$ & $110.7^{+  0.5}_{ -0.9}$ & $198.4^{+  8.1}_{ -6.6}$ & $[800.0]$ & $872^{+30}_{-39}$ \\
$\chi^2/\nu = 2.45$ & DM4 & $-48.20^{+  0.97}_{ -1.00}$ & $ 31.59^{+  0.72}_{ -0.70}$ & $ 0.41^{+ 0.03}_{-0.03}$ & $ 69.4^{+  2.2}_{ -1.3}$ & $ 88.0^{+  2.6}_{ -3.7}$ & $[800.0]$ & $551^{+4}_{-12}$ \\
$\log~(\mathcal{L}) = -227.91$ & BCG1 & $[ -0.01]$ & $[  0.02]$ & $[0.30]$ & $[-81.9]$ & $[  0.1]$ & $ 29.6^{+  4.3}_{ -5.0}$ & $186^{+5}_{-4}$ \\
$\log~(\mathcal{E}) = -338.36$ & BCG2 & $[  5.90]$ & $[ 37.24]$ & $[0.20]$ & $[-63.9]$ & $[  0.1]$ & $ 91.7^{+  5.2}_{ -4.8}$ & $410^{+5}_{-3}$ \\
BIC = 695.20 & GAL1 & $[  7.92]$ & $[ -9.76]$ & $[0.26]$ & $[ 25.7]$ & $[  0.1]$ & $  1.8^{+  1.0}_{ -1.0}$ & $149^{+7}_{-10}$ \\
n= =182; k = 46 & GAL2 & $[  2.66]$ & $[ 46.84]$ & $[0.60]$ & $[-84.3]$ & $[  0.2]$ & $  9.6^{+  1.4}_{ -1.0}$ & $282^{+12}_{-11}$ \\
& GAL3 & $[ 26.25]$ & $[ 56.94]$ & $[0.10]$ & $[ 37.0]$ & $[  0.1]$ & $  6.4^{+  0.8}_{ -0.9}$ & $27^{+8}_{-7}$ \\
& GAL4 & $[ 29.29]$ & $[ 59.30]$ & $[0.57]$ & $[ 42.5]$ & $[  0.2]$ & $  4.1^{+  1.0}_{ -1.0}$ & $184^{+14}_{-13}$ \\
& L$^{*}$ galaxy &  & & & & $[0.15]$ & $ 15.0^{+  1.4}_{ -0.8}$ & $149^{+1}_{-1}$\\
&Shear &  &  & $0.096^{+  0.004}_{ -0.003}$ & $-18.3^{+  1.1}_{ -1.2}$ &  &  &  \\
\hline
Copper, Shear+Group & DM1 & $  1.58^{+  0.12}_{ -0.11}$ & $  0.93^{+  0.15}_{ -0.13}$ & $ 0.17^{+ 0.01}_{-0.02}$ & $-88.9^{+  5.1}_{ -3.9}$ & $ 15.8^{+  1.1}_{ -1.1}$ & $[800.0]$ & $487^{+9}_{-8}$ \\
& DM2 & $  2.59^{+  0.14}_{ -0.15}$ & $ 15.68^{+  0.22}_{ -0.18}$ & $ 0.42^{+ 0.01}_{-0.02}$ & $-116.9^{+  0.7}_{ -0.6}$ & $108.9^{+  3.7}_{ -1.2}$ & $[800.0]$ & $1009^{+8}_{-12}$ \\
rms = 0\farcs75 & DM3 & $ -6.63^{+  0.52}_{ -0.56}$ & $ 35.76^{+  1.37}_{ -0.94}$ & $ 0.84^{+ 0.01}_{-0.01}$ & $110.9^{+  0.4}_{ -0.6}$ & $215.9^{+  7.3}_{ -6.8}$ & $[800.0]$ & $857^{+13}_{-21}$ \\
$\chi^2/\nu = 2.30$ & DM4 & $-48.20^{+  0.67}_{ -0.50}$ & $ 31.87^{+  1.10}_{ -0.40}$ & $ 0.32^{+ 0.02}_{-0.03}$ & $ 71.2^{+  1.4}_{ -1.7}$ & $ 85.4^{+  2.2}_{ -2.9}$ & $[800.0]$ & $543^{+7}_{-10}$ \\
$\log~(\mathcal{L}) = -215.84$ & BCG1 & $[ -0.01]$ & $[  0.02]$ & $[0.30]$ & $[-81.9]$ & $[  0.1]$ & $ 22.6^{+  7.7}_{ -7.9}$ & $174^{+4}_{-7}$ \\
$\log~(\mathcal{E}) = -260.28$ & BCG2 & $[  5.90]$ & $[ 37.24]$ & $[0.20]$ & $[-63.9]$ & $[  0.1]$ & $126.2^{+ 10.4}_{ -5.9}$ & $407^{+2}_{-4}$ \\
BIC = 681.47 & GAL1 & $[  7.92]$ & $[ -9.76]$ & $[0.26]$ & $[ 25.7]$ & $[  0.1]$ & $  1.7^{+  1.0}_{ -1.0}$ & $157^{+15}_{-8}$ \\
n =182; k = 48 & GAL2 & $[  2.66]$ & $[ 46.84]$ & $[0.60]$ & $[-84.3]$ & $[  0.2]$ & $ 12.6^{+  1.0}_{ -1.1}$ & $288^{+9}_{-5}$ \\
& GAL3 & $[ 26.25]$ & $[ 56.94]$ & $[0.10]$ & $[ 37.0]$ & $[  0.1]$ & $  4.9^{+  2.3}_{ -2.7}$ & $28^{+13}_{-8}$ \\
& GAL4 & $[ 29.29]$ & $[ 59.30]$ & $[0.57]$ & $[ 42.5]$ & $[  0.2]$ & $  4.5^{+  1.0}_{ -1.0}$ & $165^{+12}_{-13}$ \\
& L$^{*}$ galaxy (cluster)&  & & & & $[0.15]$ & $ 16.0^{+ 0.8}_{ -0.8}$ & $153^{+1}_{-1}$\\
& L$^{*}$ galaxy (group)&  & & & & $[0.15]$ & $ 31.1^{+ 21.5}_{ -1.2}$ & $80^{+35}_{-24}$\\
& Shear &  &  & $0.104^{+  0.003}_{ -0.004}$ & $-19.0^{+  1.2}_{ -0.6}$ &  &  &  \\
\hline

==> anc/tableA1a.dat <==
     Gold_No_Shear 130 38 1.08 5.04 -276.79 -351.89 783.54
        Gold_Shear 130 40 0.66 1.89 -129.82 -171.88 454.34
      Silver_Shear 146 44 0.70 2.17 -161.20 -256.96 541.68
      Bronze_Shear 158 45 0.73 2.23 -180.41 -282.62 588.64
      Copper_Shear 182 46 0.78 2.45 -227.91 -338.36 695.20
Copper_Shear+Group 182 48 0.75 2.30 -215.84 -260.28 681.47

==> anc/tableA1b.dat <==
     Gold_No_Shear                 DM1   2.21 +0.12 -0.10  1.33 +0.05 -0.06 0.40  +0.03  -0.03   -69.6 +1.5 -1.3  14.7   +1.0  -1.5 800.0              394 +15  -9
     Gold_No_Shear                 DM2   2.01 +0.10 -0.23 11.35 +0.31 -0.38 0.69  +0.02  -0.01  -122.3 +0.4 -0.6 137.4   +0.2  -1.3 800.0             1039  +6 -14
     Gold_No_Shear                 DM3  -1.59 +0.26 -0.56 30.15 +1.34 -0.82 0.77  +0.01  -0.02   104.1 +0.5 -0.4 164.1   +1.7  -2.3 800.0             1030 +19  -8
     Gold_No_Shear                 DM4 -43.69 +1.47 -0.27 27.74 +0.57 -0.78 0.56  +0.03  -0.03    65.7 +1.5 -1.2  73.6   +2.8  -3.8 800.0              544 +11 -10
     Gold_No_Shear                BCG1  -0.01              0.02             0.30                 -81.9             0.1               57.6  +4.1  -5.1  224  +9  -6
     Gold_No_Shear                BCG2   5.90             37.24             0.20                 -63.9             0.1               77.6  +6.0  -6.8  388  +6  -9
     Gold_No_Shear                GAL1   7.92             -9.76             0.26                  25.7             0.1                1.7  +1.0  -1.0  169  +2  -1
     Gold_No_Shear                GAL2   2.66             46.84             0.60                 -84.3             0.2               16.0  +1.1  -1.4  216  +5  -3
     Gold_No_Shear                GAL3  26.25             56.94             0.10                  37.0             0.1                5.3  +0.7  -0.6   62 +23 -28
     Gold_No_Shear                GAL4  29.29             59.30             0.57                  42.5             0.2                3.9  +1.0  -1.0  185 +10 -12
     Gold_No_Shear           L* galaxy                                                                             0.15              10.8  +0.6  -1.2  152  +2  -1
        Gold_Shear                 DM1   1.84 +0.30 -0.21  1.20 +0.18 -0.17 0.13  +0.04  -0.03   -73.9 +2.8 -3.6  19.1   +2.0  -2.1 800.0              490 +20 -16
        Gold_Shear                 DM2   2.70 +0.24 -0.31 13.39 +0.80 -0.62 0.50  +0.02  -0.03  -122.0 +1.0 -1.4  91.9   +4.6  -3.0 800.0              827 +14 -19
        Gold_Shear                 DM3  -5.92 +0.58 -0.54 30.81 +0.89 -0.82 0.67  +0.02  -0.01   110.7 +1.1 -0.9 182.2   +4.1  -4.7 800.0              992 +17 -29
        Gold_Shear                 DM4 -50.23 +0.79 -0.92 26.51 +1.15 -0.58 0.13  +0.05  -0.07    69.6 +8.1 -7.9  56.3   +8.5  -9.4 800.0              437 +26 -16
        Gold_Shear                BCG1  -0.01              0.02             0.30                 -81.9             0.1               71.0 +14.4 -13.4  191 +26 -31
        Gold_Shear                BCG2   5.90             37.24             0.20                 -63.9             0.1              125.7  +8.0  -7.3  461  +8  -8
        Gold_Shear                GAL1   7.92             -9.76             0.26                  25.7             0.1                1.4  +1.0  -1.0  201 +12 -21
        Gold_Shear                GAL2   2.66             46.84             0.60                 -84.3             0.2               15.5  +3.1  -2.0  238 +16 -13
        Gold_Shear                GAL3  26.25             56.94             0.10                  37.0             0.1                4.3  +1.7  -2.3  112 +36 -44
        Gold_Shear                GAL4  29.29             59.30             0.57                  42.5             0.2                2.3  +1.0  -1.0  250 +44 -30
        Gold_Shear           L* galaxy                                                                             0.15              16.0  +1.0  -1.1  162  +4  -5
        Gold_Shear               Shear                                      0.128 +0.005 -0.005  -19.7 +1.5 -0.8	    	  
      Silver_Shear                 DM1   2.08 +0.12 -0.26  1.69 +0.12 -0.15 0.24  +0.03  -0.04   -68.8 +3.3 -1.6  21.7   +2.4  -1.7 800.0              484 +16 -14 
      Silver_Shear                 DM2   3.33 +0.64 -0.40 13.14 +0.93 -0.76 0.54  +0.03  -0.04  -121.7 +1.2 -1.4 105.3   +3.4  -4.5 800.0              842 +26 -44 
      Silver_Shear                 DM3  -4.54 +0.49 -0.51 30.47 +1.20 -1.12 0.63  +0.03  -0.03   108.4 +1.2 -0.8 160.3   +3.1  -2.8 800.0              985 +32 -41 
      Silver_Shear                 DM4 -48.26 +0.67 -1.03 26.51 +0.83 -0.80 0.33  +0.05  -0.06    88.8 +5.2 -3.4  60.3   +4.7  -7.6 800.0              445 +20 -20 
      Silver_Shear                BCG1  -0.01              0.02             0.30                 -81.9             0.1               69.4  +6.4  -7.5  235 +20 -15 
      Silver_Shear                BCG2   5.90             37.24             0.20                 -63.9             0.1              102.4  +6.2  -6.2  456 +10  -7 
      Silver_Shear                GAL1   7.92             -9.76             0.26                  25.7             0.1                1.8  +1.0  -1.0  173  +5  -6 
      Silver_Shear                GAL2   2.66             46.84             0.60                 -84.3             0.2               14.3  +2.5  -1.4  205  +5  -5 
      Silver_Shear                GAL3  26.25             56.94             0.10                  37.0             0.1                3.4  +0.8  -0.5  123 +27 -15 
      Silver_Shear                GAL4  29.29             59.30             0.57                  42.5             0.2                1.6  +1.0  -1.0  256 +27 -17 
      Silver_Shear           L* galaxy                                                                             0.15              16.2  +1.3  -0.7  161  +7  -1
      Silver_Shear               Shear                                      0.107 +0.004 -0.004  -19.9 +0.9 -1.4	    	  
      Bronze_Shear                 DM1   1.62 +0.22 -0.23  0.96 +0.22 -0.13 0.08  +0.02  -0.04   -76.3 +2.1 -1.3  25.4   +1.8  -1.0 800.0              538 +11  -9 
      Bronze_Shear                 DM2   2.89 +0.33 -0.21 15.29 +0.68 -0.55 0.47  +0.01  -0.02  -119.7 +0.7 -0.9 105.7   +3.8  -3.0 800.0              914 +12 -17 
      Bronze_Shear                 DM3  -6.83 +0.32 -0.47 33.30 +0.92 -0.83 0.79  +0.03  -0.03   110.6 +0.7 -0.8 195.5  +10.2 -20.5 800.0              896 +25 -26 
      Bronze_Shear                 DM4 -47.29 +0.73 -0.99 29.31 +0.79 -0.59 0.32  +0.05  -0.04    72.6 +4.0 -1.2  64.3   +3.0  -4.4 800.0              478 +14 -13 
      Bronze_Shear                BCG1  -0.01              0.02             0.30                 -81.9             0.1               37.8  +4.5  -7.8  214 +13 -10 
      Bronze_Shear                BCG2   5.90             37.24             0.20                 -63.9             0.1              148.0  +9.5 -12.7  457 +10  -5 
      Bronze_Shear                GAL1   7.92             -9.76             0.26                  25.7             0.1                1.9  +1.0  -1.0  197  +8 -10 
      Bronze_Shear                GAL2   2.66             46.84             0.60                 -84.3             0.2                5.9  +1.0  -1.0  231 +26  -6 
      Bronze_Shear                GAL3  26.25             56.94             0.10                  37.0             0.1                5.9  +1.6  -0.5    6 +20  -5 
      Bronze_Shear                GAL4  29.29             59.30             0.57                  42.5             0.2                0.5  +1.0  -1.0  459 +71 -13 
      Bronze_Shear           L* galaxy                                                                             0.15              19.0  +4.4  -1.0  140  +2  -2
      Bronze_Shear           Shear                                          0.114 +0.004 -0.003  -18.6 +1.3 -1.0  
      Copper_Shear                 DM1   1.52 +0.21 -0.15  0.66 +0.15 -0.13 0.20  +0.03  -0.03   -83.6 +4.1 -3.0  17.0   +1.1  -1.6 800.0              480 +10  -9 
      Copper_Shear                 DM2   3.06 +0.21 -0.21 15.68 +0.41 -0.35 0.46  +0.02  -0.02  -117.7 +0.9 -1.7 107.5   +2.9  -2.6 800.0             1007 +20 -29 
      Copper_Shear                 DM3  -5.78 +0.74 -0.92 34.55 +1.38 -1.56 0.80  +0.02  -0.02   110.7 +0.5 -0.9 198.4   +8.1  -6.6 800.0              872 +30 -39 
      Copper_Shear                 DM4 -48.20 +0.97 -1.00 31.59 +0.72 -0.70 0.41  +0.03  -0.03    69.4 +2.2 -1.3  88.0   +2.6  -3.7 800.0              551  +4 -12 
      Copper_Shear                BCG1  -0.01              0.02             0.30                 -81.9             0.1               29.6  +4.3  -5.0  186  +5  -4 
      Copper_Shear                BCG2   5.90             37.24             0.20                 -63.9             0.1               91.7  +5.2  -4.8  410  +5  -3 
      Copper_Shear                GAL1   7.92             -9.76             0.26                  25.7             0.1                1.8  +1.0  -1.0  149  +7 -10 
      Copper_Shear                GAL2   2.66             46.84             0.60                 -84.3             0.2                9.6  +1.4  -1.0  282 +12 -11 
      Copper_Shear                GAL3  26.25             56.94             0.10                  37.0             0.1                6.4  +0.8  -0.9   27  +8  -7 
      Copper_Shear                GAL4  29.29             59.30             0.57                  42.5             0.2                4.1  +1.0  -1.0  184 +14 -13 
      Copper_Shear           L* galaxy                                                                             0.15              15.0  +1.4  -0.8  149  +1  -1
      Copper_Shear               Shear                                      0.096 +0.004 -0.003  -18.3 +1.1 -1.2  
Copper_Shear+Group                 DM1   1.58 +0.12 -0.11  0.93 +0.15 -0.13 0.17  +0.01  -0.02   -88.9 +5.1 -3.9  15.8  +1.1   -1.1 800.0              487  +9  -8 
Copper_Shear+Group                 DM2   2.59 +0.14 -0.15 15.68 +0.22 -0.18 0.42  +0.01  -0.02  -116.9 +0.7 -0.6 108.9  +3.7   -1.2 800.0             1009  +8 -12 
Copper_Shear+Group                 DM3  -6.63 +0.52 -0.56 35.76 +1.37 -0.94 0.84  +0.01  -0.01   110.9 +0.4 -0.6 215.9  +7.3   -6.8 800.0              857 +13 -21 
Copper_Shear+Group                 DM4 -48.20 +0.67 -0.50 31.87 +1.10 -0.40 0.32  +0.02  -0.03    71.2 +1.4 -1.7  85.4  +2.2   -2.9 800.0              543  +7 -10 
Copper_Shear+Group                BCG1  -0.01              0.02             0.30                 -81.9             0.1               22.6  +7.7  -7.9  174  +4  -7 
Copper_Shear+Group                BCG2   5.90             37.24             0.20                 -63.9             0.1              126.2 +10.4  -5.9  407  +2  -4 
Copper_Shear+Group                GAL1   7.92             -9.76             0.26                  25.7             0.1                1.7  +1.0  -1.0  157 +15  -8 
Copper_Shear+Group                GAL2   2.66             46.84             0.60                 -84.3             0.2               12.6  +1.0  -1.1  288  +9  -5 
Copper_Shear+Group                GAL3  26.25             56.94             0.10                  37.0             0.1                4.9  +2.3  -2.7   28 +13  -8 
Copper_Shear+Group                GAL4  29.29             59.30             0.57                  42.5             0.2                4.5  +1.0  -1.0  165 +12 -13 
Copper_Shear+Group L* galaxy (cluster)                                                                             0.15              16.0  +0.8  -0.8  153  +1  -1
Copper_Shear+Group   L* galaxy (group)                                                                             0.15              31.1 +21.5  -1.2   80 +35 -24
Copper_Shear+Group               Shear                                      0.104 +0.003 -0.004  -19.0 +1.2 -0.6           


==> anc/tableC1.dat <==
 2085 39.9773329 -1.5995876 0.8047 2 2  26.294 0.032  25.973 0.028  25.186 0.009  25.174 0.016  25.172 0.027  25.192 0.026  25.103 0.018    1.606     0.006           "OII, OIII"
 2159 39.9747501 -1.5991900 3.2797 5 3  26.727 0.056  25.866 0.029  25.814 0.018  25.994 0.020  26.040 0.031  26.058 0.031  25.929 0.024    2.813     0.025           "Ly-a, CIII] (weak)"
 2510 39.9734309 -1.5988101 0.0000 0 3    -2.0 0.021    -2.0 0.004    -2.0 0.001  20.409 0.000  20.244 0.000  20.233 0.000  20.253 0.000    1.000     0.000           "star"
 2526 39.9731475 -1.5980583 1.0693 2 1  26.860 0.128    -2.0 0.022  23.780 0.006  23.443 0.004  23.276 0.005  23.200 0.005  23.130 0.004    2.293     0.014           "[OII]3730, Mg2799 (abs)"
 2577 39.9769563 -1.5986203 0.3702 3 3  24.824 0.018  22.828 0.003  21.841 0.001  21.439 0.001  21.197 0.001  21.073 0.001  20.973 0.001    1.000     0.000           "Ca-K, Ca-H, Mg-b, Na-D"
 2615 39.9756001 -1.5977416 0.3692 3 3  24.468 0.013  22.638 0.003  21.785 0.001  21.480 0.001  21.266 0.001  21.160 0.001  21.065 0.001    1.000     0.000           "Ca-K, Ca-H, H-b"
 2653 39.9718952 -1.5974092 0.3239 1 3  24.886 0.016  23.770 0.006  23.302 0.003  23.173 0.003  23.071 0.004  23.026 0.004  22.985 0.003    1.000     0.000           "Ha, Hb, OII, OIII"
 2655 39.9751731 -1.5973908 0.3564 3 1  27.988 0.213    -2.0 0.030  24.770 0.009  24.441 0.008  24.279 0.011  24.209 0.010  24.149 0.008    1.000     0.000           "H+K? (v. weak), D4000?"
 2714 39.9732177 -1.5991269 0.3747 3 3  23.575 0.011    -2.0 0.002  20.482 0.001  20.062 0.000  19.793 0.000  19.649 0.000  19.531 0.000    1.000     0.000           "Ca H+K, Mgb, NaD, Ha, Hb (abs)"
 2914 39.9706141 -1.5972957 0.0000 0 3    -2.0 0.007    -2.0 0.002    -2.0 0.000  20.325 0.000  20.186 0.000  20.147 0.000  20.132 0.000    1.000     0.000           "star"
 3246 39.9654160 -1.5945828 0.4224 2 3  26.937 0.064  25.833 0.026  25.172 0.009  25.014 0.011  24.901 0.014  24.898 0.014  24.838 0.011    1.111     0.001           "H-b, [OIII], [OII]"
 3295 39.9769691 -1.5962129 0.3803 3 3  25.161 0.034    -2.0 0.006  22.130 0.002  21.723 0.001  21.481 0.002  21.353 0.002  21.238 0.001    1.000     0.000           "H-z, Ca-K, Ca-H, H-th?, H-d, G-band,  H-g, H-b, Mg-b, Na-D, H-a"
 3313 39.9764952 -1.5949639 0.5635 2 3  24.316 0.009  23.394 0.005  22.690 0.002  22.442 0.002  22.321 0.002  22.202 0.002  22.084 0.001    1.445     0.004           "[OII], Ca H+K, Hd, Hg, Hb, [OIII]"
 3353 39.9671904 -1.5946056 0.2423 1 3  24.480 0.009  23.527 0.004  23.204 0.002  23.133 0.003  23.060 0.004  23.037 0.003  23.005 0.003    1.000     0.000           "NeIII, Ca H+K, H-b, OIII, H-a, Balmer break"
 3388 39.9699248 -1.5971108 0.0000 0 3    -2.0 0.004    -2.0 0.001    -2.0 0.000  17.983 0.000  17.786 0.000  17.730 0.000  17.736 0.000    1.000     0.000           "star"
 3402 39.9740869 -1.5945067 0.3746 1 3  24.531 0.010  23.825 0.006  23.693 0.003  23.710 0.004  23.687 0.006  23.642 0.006  23.650 0.005    1.000     0.000           "[OII],[NeIII],Hd,Hg,Hb,[OIII],Ha,[NII],[SII]"
 3407 39.9618783 -1.5953900 0.7351 3 3  24.869 0.023  23.225 0.006  21.623 0.001    -1.0 1.401    -1.0 99.0     -1.0 0.111  20.267 0.002    1.559     0.009           "K,H,Hd,Hg,G"
 3421 39.9705140 -1.5944456 1.3399 2 3  24.268 0.011  24.074 0.011  23.717 0.005  23.182 0.004  23.121 0.006  23.077 0.005  22.997 0.004    3.499     0.039           "[OII]3727,3730 Mg2797"
 3539 39.9642227 -1.5947468 0.3765 3 2  26.456 0.088  24.619 0.019  23.712 0.005  23.416 0.007  23.257 0.009  23.190 0.008  23.118 0.006    1.000     0.000           "3934, 3970, 4341, 4863"
 3553 39.9803046 -1.5932817 0.7372 2 3  26.456 0.035  26.065 0.028  25.396 0.010  25.423 0.015  25.372 0.021  25.459 0.022  25.408 0.018    1.755     0.009           "[OII], [OIII], Hb"
 3723 39.9624781 -1.5924633 4.1653 5 2 -29.348 0.779  27.550 0.081  26.886 0.029  27.099 0.046  27.385 0.088  27.397 0.088  27.461 0.079    5.016     0.078           "Ly-a"
 3774 39.9708213 -1.5974184 0.2567 1 2  28.177 0.092  27.410 0.053  26.974 0.023  27.414 0.050  27.623 0.084  27.410 0.072  27.073 0.046    1.000     0.000           "H-a, H-b, [OIII]"
 3811 39.9721258 -1.5943131 0.3764 3 3  24.319 0.019    -2.0 0.003  21.237 0.001  20.805 0.001  20.538 0.001  20.401 0.001  20.292 0.000    1.000     0.000           "Ca H+K, Gband, Mg-b, Na-D, Balmer absorption"
 3876 39.9701258 -1.5925704 1.2563 2 3  24.804 0.013  24.688 0.014  24.286 0.006  23.832 0.005  23.738 0.007  23.688 0.006  23.590 0.005    4.558     0.063           "OII doublet in emission OII,FeII(abs)"
 3895 39.9672995 -1.5924207 0.3815 3 2  26.848 0.090    -2.0 0.014  23.687 0.004  23.33  0.003  23.121 0.004  23.026 0.004  22.945 0.003    1.000     0.000           "Ca-H+K, G?, Mg-b?"
 3899 39.9756314 -1.5920734 1.1929 2 3  24.472 1.478  23.708 1.487  23.007 1.685  22.472 1.499  22.340 1.498  22.082 1.499  21.914 1.678    4.033     0.053           "MgII(abs),FeII(abs),OII,Ca H+K, G-Band [OII],Hd,Hg,[NeIII], Ca H+K, Mg-I+II, Fe II, Balmer absorption"
 3918 39.9800768 -1.5913584 4.1653 5 3 -29.861 2.882  28.520 0.123  28.153 0.057  28.252 0.081  28.503 0.156  28.535 0.151  28.482 0.124    6.551     0.158           "Ly-a"
 3962 39.9614637 -1.5918123 0.5945 2 3  24.959 0.013  24.419 0.009  23.868 0.003  23.854 0.004  23.870 0.007  23.847 0.006  23.784 0.005    1.437     0.006           "OII, H-b, OIII"
 3982 39.9732017 -1.5913027 1.0581 2 3  26.750 0.047  26.834 0.056  26.307 0.022  26.001 0.021  26.023 0.031  25.986 0.029  26.063 0.027    4.763     0.060           "[OII]"
 3996 39.9797348 -1.5913884 1.2467 2 3  25.670 0.027  25.400 0.025  24.720 0.009  24.130 0.006  24.058 0.009  24.055 0.009  23.924 0.006    3.065     0.033           "[OII]doublet. + line 6276 = MgII? [OII]3727, MgII2799"
 4032 39.9613968 -1.5933980 0.3832 3 3  23.897 0.011    -2.0 0.002  20.699 0.000  20.254 0.001  19.970 0.001  19.816 0.001  19.693 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 4115 39.9811018 -1.5906202 0.8265 2 3  27.278 0.064  27.124 0.065  26.369 0.021  26.252 0.029  26.322 0.044  26.293 0.043  26.331 0.038    2.043     0.013           "[OII],Hb,[OIII]"
 4117 39.9716002 -1.5913543 0.3847 3 2  27.065 0.114  25.388 0.028  24.707 0.009  24.500 0.007  24.414 0.01   24.376 0.009  24.334 0.008    1.000     0.000           "Ca-K,Ca-H CaK, 4102, 4342"
 4126 39.9767795 -1.5906023 0.7322 2 3  27.465 0.081  26.840 0.052  26.120 0.017  26.095 0.022  26.126 0.034  26.120 0.032  26.121 0.028    2.287     0.017           "[OII],[OII],Hb"
 4139 39.9773473 -1.5916215 1.9655 4 3  22.948 0.003  22.573 0.003  22.412 0.001  22.235 0.002  22.067 0.002  21.826 0.002  21.690 0.001    6.774     0.149           "CIII],FeII*,HeII (weak), AlIII, FeII, MgII (abs)"
 4190 39.9814876 -1.5906063 1.1959 2 3  27.049 0.059  26.987 0.066  26.267 0.022  25.753 0.018  25.726 0.025  25.612 0.022  25.546 0.018    2.643     0.024           "[OII]"
 4195 39.9805595 -1.5915723 1.1959 2 2  25.050 0.021  24.736 0.019  24.060 0.006  23.514 0.005  23.377 0.007  23.214 0.005  23.099 0.004    2.713     0.026           "[OII]"
 4296 39.9769322 -1.5909904 0.4218 1 3  25.762 0.025  24.893 0.013  24.539 0.006  24.615 0.009  24.655 0.013  24.638 0.012  24.625 0.011    1.146     0.001           "[OII]3730, Hgamma, Hb, [OIII]4959,5007, Ha (edge OII, NeIII, (Hg), Hb, OIII, H-a"
 4311 39.9786203 -1.5910352 0.3788 3 3  26.242 0.058    -2.0 0.010  23.195 0.003  22.825 0.002  22.620 0.003  22.514 0.003  22.423 0.002    1.000     0.000           "Ca H+K, Balmer break, Mg-b (?)"
 4348 39.9673561 -1.5904786 0.3747 3 3  26.163 0.051    -2.0 0.008  23.027 0.002  22.659 0.002  22.450 0.002  22.344 0.002  22.252 0.002    1.000     0.000           "H,K,Hd,G,Hg,Hb absoprtion lines"
 4379 39.9695659 -1.5931185 0.3044 3 3  22.871 0.006  20.967 0.001  20.060 0.000  19.657 0.000  19.406 0.000  19.280 0.000  19.156 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D"
 4410 39.9672264 -1.5899225 0.8038 2 3  24.576 0.010  24.195 0.008  23.506 0.003  23.347 0.003  23.223 0.004  23.280 0.004  23.226 0.004    3.013     0.026           "[OII],Hg,Hd"
 4453 39.9774605 -1.5902591 0.3643 1 3  24.475 0.011  22.863 0.003  22.151 0.001  21.925 0.001  21.771 0.001  21.693 0.001  21.624 0.001    1.000     0.000           "[OII], H-Th, H-e, H-z, Ca-K, Ca-H,  H-d, H-g, H-b, Mg-b, 5268, Na-D, H-a,  [NII], [SII]"
 4454 39.9678455 -1.5897315 0.3668 3 1  27.804 0.171  25.835 0.032  24.820 0.008  24.511 0.007  24.338 0.009  24.263 0.009  24.194 0.007    1.000     0.000           "Ca-K, Ca-H"
 4476 39.9643040 -1.5912054 0.3668 3 3  24.004 0.013    -2.0 0.002  20.774 0.001  20.330 0.000  20.040 0.001  19.889 0.000  19.763 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 4506 39.9792492 -1.5903100 1.45   2 3  24.912 1.693  24.235 1.694  24.002 1.720  23.403 1.722  23.220 1.713  23.147 1.714  23.161 1.719    4.091     0.058           "OII, FeI?, FeII?, MgII? (all abs. weak) OII, FeII (?)"
 4517 39.9709565 -1.5892124 1.2773 2 3  25.067 0.027  24.791 0.024  24.246 0.009  23.652 0.006  23.556 0.008  23.518 0.007  23.455 0.006   29.115     1.921       5.2 "[OII]"
 4542 39.9643897 -1.5904203 0.595  2 3  24.181 0.008  22.973 0.003  21.987 0.001  21.519 0.001  21.317 0.001  21.142 0.001  20.971 0.001    1.870     0.011           "OII*2, Ca-K, Ca-H, H-g, H-b, OIII*2"
 4585 39.9734829 -1.5890389 1.2775 2 3  26.151 0.035  25.964 0.033  25.468 0.013  24.784 0.009  24.721 0.013  24.642 0.012  24.573 0.010   16.935     0.839       5.1 "[OII]"
 4602 39.9760597 -1.5893118 1.3397 2 3  25.166 0.015  25.23  0.019  25.188 0.011  24.808 0.010  24.801 0.016  24.788 0.015  24.719 0.012    9.995     0.275           "[OII], MgII?"
 4651 39.9691060 -1.5890475 1.2774 2 3  25.237 0.026  25.025 0.024  24.495 0.009  23.928 0.007  23.869 0.010  23.834 0.009  23.748 0.007   77.008    14.261   5.3+5.4 "OII, small Balmer [OII]"
 4652 39.9697643 -1.5885350 4.2567 5 3 -29.525 0.438  27.854 0.089  27.234 0.033  27.556 0.056  27.720 0.097  27.522 0.077  27.778 0.085    3.586     0.047      17.1 "Ly-a,CIV?"
 4662 39.9693559 -1.5896330 0.6028 2 3  24.367 0.016  23.230 0.006  22.307 0.002  21.898 0.002  21.711 0.002  21.556 0.002  21.396 0.001   10.886     0.735           "OII,Hb,OIII,Ca H+K, G-Band"
 4740 39.9682265 -1.5915689 0.3636 3 3  23.585 0.012  21.620 0.002  20.645 0.001  20.230 0.001  19.966 0.001  19.832 0.001  19.714 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 4770 39.9662152 -1.5879961 4.882  5 2 -30.302 0.570 -30.218 0.751  29.483 0.122 -30.371 0.588 -30.010 99.0   -29.92  2.26  -30.05  99.0    8.384     0.181      33.2 "Ly-a"
 4799 39.9791183 -1.5898640 0.4224 2 3  26.237 1.107  25.740 1.141  25.947 1.159  25.076 1.111  25.037 0.730  25.260 0.731  25.946 0.734    1.143     0.001           "[OII],[OIII],Hb,Ha?"
 4802 39.9718052 -1.5880395 5.2437 5 2 -29.596 1.171 -29.435 99.0   29.519 0.231  29.719 0.263 -29.573 0.621  29.243 0.241  29.302 0.223    2.592     0.041      34.2 "Ly-a"
 4806 39.9646729 -1.5903461 0.3817 3 3  24.343 0.013    -2.0 0.002  21.133 0.001  20.701 0.000  20.425 0.001  20.277 0.000  20.154 0.000    1.000     0.000           "Ca H+K, Mg-b, Na-D, Balmer abs."
 4840 39.9638034 -1.5882494 0.8048 2 3  25.669 1.410  25.300 1.388  24.754 1.463  24.521 1.441  24.725 1.405  24.705 1.401  24.753 1.418    2.389     0.017           "[OII],[NeIII],Hd,Hg,Hb,[OIII]"
 4850 39.9719951 -1.5878704 5.6489 5 3 -29.501 99.0  -29.277 1.051  28.674 0.117  29.037 0.154  28.932 0.205  29.154 0.244  29.316 0.247    0.646     0.050      19.1 "Ly-a"
 4854 39.9639163 -1.5880482 3.7743 5 3  29.036 0.275  27.864 0.105  27.438 0.046  27.465 0.061  27.489 0.091  27.577 0.098  27.590 0.086   14.697     0.540      16.1 "Ly-a,weak CIV?,HeII?,CII]?"
 4914 39.9774716 -1.5887164 0.3728 3 2  26.913 0.095  25.035 0.019  24.035 0.005  23.716 0.005  23.554 0.006  23.471 0.005  23.401 0.004    1.000     0.000           "Ca H+K, G-Band Ca H+K, Mg-b?, Balmer abs?"
 4930 39.9652798 -1.5878064 5.5705 5 3 -29.526 0.375  -29.40 1.502  27.689 0.632  27.803 0.568  27.988 0.517  28.200 0.146  28.158 0.123   14.376     0.421      20.1 "Ly-a"
 4976 39.9617814 -1.5884533 0.3757 3 1  27.474 0.141  25.965 0.040  24.979 0.011  24.666 0.011  24.527 0.013  24.489 0.013  24.438 0.011    1.000     0.000           "Ca H+K,G,Mg-b H+K?, Balmers (abs)?, G Band?, Mgb?"
 4986 39.9820519 -1.5874015 0.3865 1 3  26.522 0.018  26.138 0.014  26.504 0.013  26.637 0.019  26.906 0.037  26.865 0.034  26.926 0.031    1.000     0.000           "OII, Hb, OIII, Ha"
 5004 39.9787352 -1.5882227 0.3841 3 2  26.706 0.076    -2.0 0.013  23.689 0.004  23.344 0.003  23.163 0.004  23.067 0.004  22.986 0.003    1.000     0.000           "Ca-H+K, G?, Na-D?"
 5015 39.9806029 -1.5887467 0.3966 1 3  26.331 0.063  25.465 0.033  24.873 0.012  24.693 0.013  24.660 0.019  24.604 0.018  24.569 0.015    1.000     0.000           "OII, Hb, OIII Ha, [OIII]5007,4959, Hb, [OII]3727"
 5051 39.9826718 -1.5887767 0.3843 3 3  25.489 0.028  24.093 0.009  23.614 0.004  23.544 0.005  23.475 0.007  23.441 0.007  23.422 0.006    1.000     0.000           "Ca-H, Ca-K, Hb"
 5078 39.9758229 -1.5870582 4.4292 5 3 -29.816 0.672  28.319 0.103  27.828 0.041  28.212 0.075  28.747 0.189  28.759 0.179  28.571 0.131    4.747     0.093      18.1 "Ly-a"
 5090 39.9732071 -1.5874349 4.3381 5 2  28.791 0.296  27.344 0.088  26.459 0.025  26.331 0.028  26.257 0.039  26.276 0.038  26.230 0.032    3.942     0.055      40.3 "Ly-a"
 5091 39.9719047 -1.5870127 3.7085 5 3 -29.623 99.0   28.795 0.191  29.139 0.156  29.616 0.240  29.420 0.296  29.488 0.301  29.573 0.280    3.547     0.050      15.2 "Ly-a"
 5109 39.9722387 -1.5893066 0.3464 1 3  23.614 0.013  22.115 0.004  21.269 0.001  20.892 0.001  20.635 0.001  20.494 0.001  20.380 0.001    1.000     0.000           "OII, Ca H+K, Hg, Hb, OIII,Mg-b, Na-D H-a, NII, SII, balmer abs"
 5148 39.9697534 -1.5878078 0.3732 3 2  27.251 0.131  25.304 0.025  24.289 0.006  23.958 0.006  23.762 0.007  23.689 0.007  23.602 0.005    1.000     0.000           "H+K,D4000? Ca-K,Ca-H"
 5184 39.9739350 -1.5873127 0.0000 0 3  25.557 0.023    -2.0 0.006    -2.0 0.002  22.621 0.001  22.517 0.002  22.475 0.002  22.449 0.002    1.000     0.000           "star"
 5199 39.9636175 -1.5868781 5.5705 5 3  28.949 0.254  -29.21 1.159  27.526 0.050  27.505 0.063  27.557 0.096  27.712 0.110  27.639 0.088   21.799     0.982      20.2 "Ly-a"
 5242 39.9819709 -1.5889175 0.0000 0 3    -2.0 0.013    -2.0 0.002    -2.0 0.001  20.668 0.000  20.529 0.001  20.520 0.001  20.543 0.000    1.000     0.000           "star"
 5247 39.9803086 -1.5875343 0.3655 3 1  26.458 0.073  24.521 0.014  23.633 0.004  23.352 0.004  23.203 0.005  23.124 0.005  23.063 0.004    1.000     0.000           "CaH,CaK"
 5263 39.9689061 -1.5871073 0.5802 2 3  24.637 0.012  24.134 0.008  23.614 0.003  23.650 0.004  23.736 0.007  23.687 0.006  23.652 0.005    2.453     0.013           "OII, OIII, Hb, Hd, Hg, NeIII, Hz"
 5325 39.9821618 -1.5873687 0.3859 1 3  25.462 0.022  24.703 0.013  24.463 0.007  24.438 0.008  24.429 0.012  24.432 0.012  24.389 0.010    1.000     0.000           "OII, Hb, OIII, Ha OII, Hb, OIII, NeIII"
 5326 39.9753662 -1.5869618 0.3697 3 3  26.381 0.059    -2.0 0.010  23.261 0.002  22.884 0.002  22.660 0.003  22.541 0.002  22.441 0.002    1.000     0.000           "Ca H+K, G-band, Mg-b, Na-D, Balmer break"
 5333 39.9590356 -1.5863073 0.3052 1 3  27.723 0.098  26.284 0.030  25.926 0.014  25.869 0.017  25.806 0.024  25.756 0.022  25.765 0.019    1.000     0.000           "Ha,Hb,[OIII]"
 5339 39.9751965 -1.5879238 0.3781 3 3  24.213 0.011  22.483 0.002  21.722 0.001  21.482 0.001  21.308 0.001  21.212 0.001  21.128 0.001    1.000     0.000           "Ca-K, Ca-H, G-band, Mg-b, Na-D + Balmer serie in absorption"
 5369 39.9744244 -1.5860899 3.1277 5 3  27.345 0.060  26.583 0.033  26.720 0.024  27.091 0.053  27.160 0.085  27.296 0.090  27.210 0.072    6.683     0.163      22.1 "Ly-a,CIII],CIV? (weak)"
 5373 39.9616677 -1.5865687 0.6803 2 3  26.042 0.028  25.514 0.019  24.789 0.006  24.705 0.008  24.654 0.011  24.637 0.010  24.588 0.009    1.754     0.010           "OII [OII]doublet"
 5380 39.9675531 -1.5861024 0.6796 2 3  28.380 0.148  27.875 0.107  27.222 0.037  27.542 0.064  27.160 0.066  27.131 0.062  27.019 0.049    4.154     0.047           "[OII],Hg,Hb,[OIII], Ca H+K, G abs"
 5398 39.9659422 -1.5893149 0.305  1 3  23.165 1.927  21.572 1.937  20.767 1.942  20.364 1.942  20.089 1.941  19.939 1.942  19.813 1.942    1.000     0.000           "[OII], Ca H+K, G-band Hg, Hb, Na-D Ha, [NII], [SII]"
 5455 39.9588579 -1.5873171 0.3051 1 3  24.963 0.017  23.791 0.007  23.284 0.003  23.135 0.003  23.029 0.004  22.977 0.004  22.924 0.003    1.000     0.000           "OII, Ca H+K, OIII, H-a, balmer abs"
 5458 39.9593544 -1.5868003 1.1969 2 3  25.639 0.024  25.295 0.020  24.803 0.008  24.380 0.007  24.347 0.011  24.272 0.009  24.181 0.007    2.070     0.018           "OII, abs: MgI [OII]doublet"
 5464 39.9575339 -1.5864821 0.3734 3 2  25.965 0.044    -2.0 0.007  22.855 0.002  22.527 0.002  22.312 0.002  22.208 0.002  22.131 0.002    1.000     0.000           "K,H"
 5495 39.9607664 -1.5858734 0.4236 2 3  26.230 0.028  25.517 0.016  25.155 0.008  25.165 0.010  25.214 0.015  25.163 0.014  25.157 0.012    1.122     0.001           "[OII], [OIII], Hb"
 5523 39.9742448 -1.5855951 3.1289 5 3  27.128 0.068  26.233 0.033  26.243 0.021  26.401 0.035  26.473 0.053  26.423 0.051  26.315 0.040    5.104     0.106      14.3 "Ly-a,CIII],CIV,SiII (abs),HeII? (weak)"
 5535 39.9679710 -1.5861491 0.6802 2 3  26.303 0.055  25.403 0.027  24.471 0.007  24.234 0.008  24.130 0.010  24.067 0.009  23.993 0.007    9.259     0.390           "OII, Hb, OIII [OII],Hg,Hb,[OIII], Ca H+K, G abs"
 5549 39.9687718 -1.5856285 2.7512 4 2  26.385 0.042  25.637 0.024  25.208 0.010  25.220 0.013  25.120 0.018  24.973 0.015  24.847 0.011    3.036     0.068       7.3 "CIII] (weak), CIV? (abs, weak), CII?, SiII?"
 5586 39.9575590 -1.5856918 0.0000 0 2  27.524 0.107    -2.0 0.017    -2.0 0.003  23.582 0.003  23.438 0.004  23.412 0.003  23.382 0.003    1.000     0.000           "star"
 5644 39.9754681 -1.5853537 0.3803 3 1  27.576 0.098  25.892 0.023  25.042 0.007  24.818 0.009  24.698 0.012  24.707 0.012  24.703 0.010    1.000     0.000           "D4000 break, Ca H+K? (weak)"
 5645 39.9779768 -1.5848653 0.3856 1 3  29.473 0.181  28.269 0.068  28.152 0.039  28.168 0.051  28.174 0.075  28.013 0.063  28.039 0.057    1.000     0.000           "Ha, Hb, [OII], [NII]?; second set of lines from \#6491"
 5674 39.9710201 -1.5857889 0.3672 3 3  26.873 0.117    -2.0 0.020  23.816 0.005  23.476 0.005  23.325 0.006  23.257 0.005  23.182 0.004    1.000     0.000           "Ca-K, Ca-H, H-b, Mg-b K,H"
 5706 39.9664239 -1.5855799 1.2037 2 2  26.782 0.065  26.631 0.064  26.249 0.029  25.951 0.029  25.950 0.043  25.903 0.040  25.843 0.032   20.159     0.884           "[OII]"
 5746 39.9726988 -1.5867304 0.3612 3 2  27.205 0.146  25.247 0.027  24.480 0.008  24.255 0.009  24.124 0.011  24.077 0.011  24.028 0.009    1.000     0.000           "Balmer abs, Ca H+K Ca H+K, G Band (weak), D4000 Break"
 5783 39.9780948 -1.5852771 1.0604 2 3  25.799 0.025  25.610 0.024  25.049 0.009  24.797 0.009  24.784 0.014  24.757 0.013  24.838 0.012    6.515     0.078           "[OII], [NeIII]3869"
 5798 39.9703667 -1.5859759 0.0000 0 3  26.811 0.126    -2.0 0.020    -2.0 0.002  21.728 0.001  21.554 0.001  21.552 0.001  21.543 0.001    1.000     0.000           "star"
 5822 39.9670647 -1.5845517 2.91   5 3  27.060 0.047  26.481 0.031  26.382 0.018  26.602 0.029  26.779 0.052  26.530 0.040  26.358 0.029    8.553     0.254      28.2 "Ly-a, CIII]? (weak)"
 5833 39.9718270 -1.5860762 0.3711 3 3  25.298 0.044    -2.0 0.007  22.328 0.002  21.966 0.002  21.755 0.002  21.651 0.002  21.556 0.001    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 5840 39.9541189 -1.5842900 3.8367 5 2  29.536 0.249  28.130 0.078  28.642 0.082  28.684 0.113  29.061 0.239  28.787 0.181  29.087 0.210    1.816     0.013           "Ly-a"
 5860 39.9711214 -1.5868986 0.3753 3 3  23.774 0.013    -2.0 0.002  20.623 0.001  20.185 0.000  19.911 0.000  19.763 0.000  19.637 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 5877 39.9844044 -1.5841117 3.7743 5 2 -29.787 0.704  28.861 0.178  28.456 0.082  28.751 0.136  29.052 0.267  28.564 0.165  28.450 0.129    4.305     0.062      16.3 "Ly-a"
 5888 39.9772468 -1.5843163 0.3846 1 3  27.690 0.078  27.535 0.077  27.826 0.064  28.457 0.147  28.216 0.173  28.317 0.185  28.129 0.135    1.000     0.000           "Ha, Hb, [OII], [NII]?; second set of lines from \#6491"
 5902 39.9674343 -1.5871787 0.3259 1 3  23.401 0.006  21.809 0.002  20.925 0.000  20.515 0.000  20.216 0.000  20.059 0.000  19.922 0.000    1.000     0.000           "Halpha+[NII], [OII], Ca H+K, G-Band,Mg-b,Na-D, Balmer absorption"
 5961 39.9800045 -1.5846951 1.0462 2 3  26.204 0.042  26.052 0.042  25.311 0.014  24.959 0.013  24.902 0.018  24.884 0.017  24.878 0.015    3.549     0.031           "[OII],[NeIII]"
 5964 39.9770982 -1.5836772 0.3859 1 3 -30.654 0.912 -30.527 0.436  30.691 0.269 -30.747 0.551 -30.300 0.883 -30.468 7.494 -30.586 1.507    1.000     0.000           "Ha, Hb, [OII], [NII]"
 5982 39.9719599 -1.5842485 0.3688 3 3  25.949 0.028    -2.0 0.004  22.800 0.001  22.434 0.001  22.175 0.001  22.038 0.001  21.924 0.001    1.000     0.000           "K,H,G,Mg-b"
 6006 39.9687432 -1.5845052 0.7251 2 3  25.665 0.724  23.795 0.742  22.496 0.750  21.958 0.751  21.665 0.750  21.497 0.751  21.318 0.751   12.286     0.507       2.3 "MgII, OII, Ca H+K, G-band, H-g, H-b, OIII, Balmer break"
 6023 39.9691293 -1.5849785 0.3743 3 3  24.216 0.013    -2.0 0.002  20.976 0.000  20.532 0.000  20.248 0.000  20.090 0.000  19.967 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 6024 39.9555123 -1.5841716 1.1936 2 3  26.755 0.055  26.439 0.047  25.885 0.019  25.333 0.014  25.236 0.020  25.104 0.017  24.967 0.013    1.637     0.009           "[OII]"
 6025 39.9718157 -1.5839780 0.3737 3 3  27.535 0.094  25.693 0.019  24.720 0.005  24.429 0.005  24.241 0.006  24.158 0.005  24.102 0.004    1.000     0.000           "Ca-K,Ca-H,BaB Ca-HK, Hb, Mg5176"
 6034 39.9662523 -1.5838537 0.3248 1 3  27.049 0.057  26.359 0.034  26.050 0.016  26.034 0.021  25.985 0.029  26.071 0.031  26.094 0.027    1.000     0.000           "[OII],H-b,[OIII],H-a"
 6040 39.9602389 -1.5836524 4.2567 5 3 -29.739 99.0   28.151 0.095  27.444 0.032  27.820 0.058  27.875 0.089  27.868 0.086  27.988 0.084    3.831     0.054      17.3 "Ly-a"
 6061 39.9677222 -1.5865949 0.3644 3 3  23.874 0.010    -2.0 0.002  20.650 0.000  20.201 0.000  19.922 0.000  19.776 0.000  19.653 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 6065 39.9669944 -1.5848210 1.2567 2 3  25.821 0.032  25.717 0.033  25.539 0.018  25.484 0.024  25.710 0.044  25.800 0.045  25.627 0.033 1661.726 12256.590 21.1+21.2 "[OII],[NeIII],Hd,Hg, FeII abs"
 6066 39.9536966 -1.5838313 0.3633 1 3  26.708 0.030  26.135 0.020  25.975 0.011  26.019 0.016  26.002 0.023  25.992 0.023  25.986 0.019    1.000     0.000           "Ha,Hb,[OII],[OIII]"
 6070 39.9682012 -1.5842273 0.7246 2 3  25.482 0.020  24.970 0.014  24.030 0.004  23.616 0.003  23.330 0.004  23.196 0.003  23.004 0.002   12.679     0.724           "OII,Hb,OIII,Ca H+K, G-Band [OII],Hd,Hg,Hb,[OIII], Ca H+K, G-Band,Mg-b,Na-D, Balmer absorption"
 6089 39.9708941 -1.5845982 0.3634 3 3  25.143 0.034    -2.0 0.005  21.970 0.001  21.605 0.001  21.368 0.001  21.243 0.001  21.143 0.001    1.000     0.000           "Ca-K, Ca-H, G-band, H-*, Mg-b,  5268, Na-D"
 6091 39.9724453 -1.5845847 0.3752 3 1  24.181 0.008    -2.0 0.001  20.985 0.000  20.563 0.000  20.283 0.000  20.135 0.000  20.023 0.000    1.000     0.000           "Ca H+K, Na-D, Ha abs. all v. broad"
 6112 39.9654080 -1.5860152 0.3706 3 3  23.834 0.011    -2.0 0.002  20.650 0.000  20.210 0.000  19.924 0.000  19.773 0.000  19.653 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 6139 39.9626750 -1.5851811 1.0635 2 3  23.918 0.734  23.553 0.732  22.809 0.743  22.506 0.739  22.340 0.733  22.272 0.733  22.328 0.734    2.999     0.029           "[OII]"
 6161 39.9723760 -1.5842990 0.378  3 3  24.825 0.020    -2.0 0.003  21.735 0.001  21.345 0.001  21.099 0.001  20.959 0.001  20.844 0.001    1.000     0.000           "Ca-K, Ca-H, G-band, Mg-b, Na-D + Balmer serie in absorption"
 6203 39.9581430 -1.5836978 0.3753 3 1  27.343 0.106  25.504 0.022  24.632 0.006  24.331 0.006  24.161 0.008  24.098 0.007  24.001 0.006    1.000     0.000           "H+K?"
 6228 39.9617028 -1.5832126 3.8084 5 3  28.814 0.226    -2.0 0.033  26.244 0.015  26.404 0.024  26.482 0.038  26.428 0.035  26.503 0.033    5.789     0.096      25.2 "Ly-a, CIV? (abs, weak)"
 6253 39.9602832 -1.5834261 1.0616 2 3  25.445 0.023  25.390 0.024  24.733 0.009  24.459 0.009  24.419 0.012  24.399 0.012  24.452 0.011    2.276     0.018           "[OII]3727, FeII 2626, MgII2799? [OII], G-band?"
 6289 39.9679384 -1.5844469 0.3625 3 3  25.327 0.035    -2.0 0.005  22.069 0.001  21.669 0.001  21.413 0.001  21.271 0.001  21.162 0.001    1.000     0.000           "[OII]?, Ca-K, Ca-H, H-d, G-band, H-g,  H-b, Mg-b, 5268, Na-D, H-a"
 6294 39.9725439 -1.5838548 0.3748 3 3  26.354 0.062  24.511 0.012  23.665 0.004  23.436 0.004  23.277 0.005  23.203 0.004  23.154 0.004    1.000     0.000           "OII, Ca-H, Ca-K"
 6295 39.9784616 -1.5839114 0.3605 1 3  24.500 0.013  23.217 0.005  22.578 0.002  22.340 0.002  22.144 0.002  22.035 0.002  21.949 0.002    1.000     0.000           "[OII], Ca H+K, Hg, Hb, [OIII], [OI], Ha, [NII], [SII]"
 6305 39.9684003 -1.5830547 0.5789 2 3  26.557 0.057  25.804 0.032  25.095 0.011  24.980 0.012  24.945 0.018  24.932 0.017  24.912 0.014    3.748     0.046           "[OII], [OIII], Hb, Ca H?, Balmer absorption? (very weak)"
 6336 39.9738328 -1.5842115 0.725  2 3  24.912 1.167  23.553 1.178  22.591 1.188  22.021 1.189  21.698 1.188  21.543 1.188  21.349 1.189    8.466     0.232       2.1 "MgII, OII, Ca H+K, G-band, H-g, H-b, OIII, Balmer break"
 6385 39.9859415 -1.5834750 0.3259 1 3  24.973 0.012  23.996 0.006  23.700 0.003  23.701 0.006  23.635 0.008  23.614 0.007  23.592 0.006    1.000     0.000           "[OII],Hg,Hb,[OIII],Ha,[SII]"
 6401 39.9667089 -1.5830221 0.3604 3 2  27.056 0.074  25.338 0.017  24.558 0.005  24.293 0.005  24.152 0.007  24.093 0.006  24.025 0.005    1.000     0.000           "Ca KH, 4861, Mg 5176, Hg, Ca H+K, Balmer abs?"
 6425 39.9679337 -1.5827487 0.2527 1 2  28.136 0.129  27.019 0.052  26.677 0.024  26.587 0.029  26.506 0.040  26.632 0.043  26.587 0.036    1.000     0.000           "Ha,[OIII]"
 6438 39.9746306 -1.5833807 0.3649 3 3  26.538 0.062  24.810 0.014  23.942 0.004  23.647 0.004  23.488 0.006  23.411 0.005  23.332 0.004    1.000     0.000           "[OII], H-e, Ca-K, Ca-H, H-g, H-b, [OIII] Ca H+K, possible Hg & Hb abs."
 6466 39.9832486 -1.5832062 0.8626 2 2  26.349 0.038  25.957 0.030  25.028 0.009  24.852 0.009  24.714 0.012  24.689 0.011  24.683 0.010    2.221     0.015           "[OII], ([OIII]?, Hb? both very weak)"
 6491 39.9770587 -1.5847622 0.3456 1 3  24.734 0.021  23.366 0.007  22.401 0.002  21.950 0.002  21.673 0.002  21.525 0.002  21.399 0.001    1.000     0.000           "[OII],Hb,[OIII],Ha,[NII] [SII], Ca H+K, G-Band,Mg-b,Na-D, Balmer absorption"
 6516 39.9757960 -1.5858035 0.381  3 3  23.186 0.009    -2.0 0.001  19.926 0.000  19.461 0.000  19.180 0.000  19.015 0.000  18.865 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, Mg-b, Na-D + Balmer serie in absorption"
 6529 39.9784232 -1.5823681 0.3869 1 2  28.921 0.160  28.610 0.136  28.981 0.122  28.712 0.123  28.824 0.204  29.315 0.298  28.970 0.191    1.000     0.000           "[OII],Ha,[OIII] (weak), Hb (weak)"
 6539 39.9706043 -1.5837763 0.376  3 3  24.230 0.017    -2.0 0.002  20.937 0.001  20.493 0.000  20.212 0.000  20.058 0.000  19.936 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 6559 39.9781084 -1.5833181 0.3871 1 3  25.519 0.022  25.185 0.018  25.122 0.011  25.158 0.014  25.170 0.021  25.150 0.019  25.105 0.016    1.000     0.000           "[OII], Ha, Hb, [OIII]? (weak), [NII] (looks slightly offset)"
 6572 39.9860110 -1.5827699 0.3867 3 1  26.985 0.077  25.159 0.017  24.245 0.005  23.932 0.006  23.767 0.008  23.692 0.007  23.628 0.006    1.000     0.000           "K,H"
 6580 39.9573655 -1.5820902 4.4297 5 3 -30.196 99.0   29.614 0.244  28.899 0.085  29.519 0.192  29.471 0.278  29.699 0.329  29.184 0.184    2.492     0.025      18.3 "Ly-a"
 6595 39.9696444 -1.5848336 0.7247 2 3  24.356 0.018  23.308 0.008  21.858 0.001  21.249 0.001  20.924 0.001  20.766 0.001  20.590 0.001   35.721     3.520   2.4+2.5 "OII*2, Ca-K, Ca-H, H-g, H-b, OIII*2"
 6610 39.9814752 -1.5820769 4.4296 5 3 -29.537 99.0   27.934 0.096  27.204 0.031  27.477 0.050  27.585 0.081  27.702 0.082  27.848 0.086    7.182     0.146      18.2 "Ly-a"
 6645 39.9782711 -1.5819291 0.3874 2 1 -29.943 1.211 -29.85415.014  29.348 0.150  29.159 0.163  28.820 0.197  28.673 0.152  28.467 0.108    1.000     0.000           "[OII], (Ha, Hb, [OII]) may come from contaminant"
 6655 39.9594819 -1.5840015 2.124  3 1  24.298 0.009  24.095 0.009  23.743 0.004  23.212 0.003  22.989 0.004  22.971 0.004  22.873 0.003    2.755     0.030           "MgII, FeII"
 6664 39.9709547 -1.5850344 0.7246 2 3  24.785 0.027  23.623 0.010  22.063 0.001  21.361 0.001  21.011 0.001  20.836 0.001  20.659 0.001   25.416     1.730       2.2 "MgII, MgI, [OII], H-th?, H-e?, [NeIII],  H-z?, Ca-K, Ca-H, H-d, H-g, H-b, [OIII]"
 6665 39.9656063 -1.5833139 0.3786 3 3  25.939 0.057    -2.0 0.010  22.905 0.003  22.528 0.002  22.309 0.003  22.198 0.002  22.101 0.002    1.000     0.000           "K,H,Hd,Hg,G,Hb,Mgb,5268,NaD"
 6678 39.9634955 -1.5822709 2.9102 5 3  26.336 0.028  25.757 0.019  25.747 0.012  26.157 0.022  26.207 0.034  26.175 0.033  26.097 0.026   22.326     1.320      28.1 "Ly-a,CIII]"
 6689 39.9858083 -1.5820439 0.8622 2 1  26.583 0.033  26.471 0.033  25.758 0.011  25.759 0.015  25.698 0.021  25.671 0.020  25.721 0.018    2.003     0.017           "[OII]"
 6698 39.9585664 -1.5817008 5.2437 5 2 -30.334 99.0   -30.22 2.774  29.564 0.131  29.974 0.246 -29.943 1.001 -30.029 1.528  29.797 0.267    3.045     0.035      34.3 "Ly-a"
 6790 39.9860373 -1.5817907 0.7329 2 3  26.594 0.034  26.310 0.030  25.520 0.010  25.450 0.012  25.418 0.017  25.458 0.017  25.394 0.014    1.779     0.013           "[OII],[OIII],Hb"
 6825 39.9824768 -1.5821761 0.4196 1 3  26.401 0.059  25.102 0.021  24.471 0.007  24.304 0.008  24.220 0.011  24.147 0.010  24.114 0.009    1.139     0.001           "OII, balmer abs, Ca-H, Ha, [OII], [OIII], Hb (weak)"
 6841 39.9806960 -1.5832307 0.7338 2 3  26.206 0.081  24.379 0.017  22.865 0.003  22.207 0.002  21.867 0.002  21.676 0.002  21.467 0.001    2.288     0.012           "[OII],K,H"
 6855 39.9797127 -1.5815851 0.4223 2 3  27.403 0.064  26.664 0.037  26.400 0.019  26.472 0.025  26.488 0.043  26.435 0.035  26.515 0.033    1.194     0.001           "[OII],Hb,[OIII]"
 6869 39.9583131 -1.5813028 5.6489 5 3 -29.863 0.760 -29.723 99.0   28.708 0.092  28.944 0.143  29.013 0.228  28.324 0.117  29.342 0.265    2.981     0.034      19.3 "Ly-a"
 6881 39.9536382 -1.5818671 2.9166 5 2  26.002 1.151  24.988 1.174  24.754 1.182  25.076 1.176  25.478 1.167  24.947 1.171  24.753 1.176    1.771     0.011           "Ly-a"
 6898 39.9716180 -1.5821264 0.3746 3 3  24.421 0.010    -2.0 0.002  21.428 0.000  21.061 0.000  20.810 0.001  20.695 0.000  20.585 0.000    1.000     0.000           "K,H,H-delta"
 6912 39.9497316 -1.5814825 0.2432 1 1  27.285 0.059  26.759 0.039  26.238 0.016  26.333 0.022  26.347 0.034  26.374 0.034  26.367 0.030    1.000     0.000           "H-a"
 6954 39.9695986 -1.5837928 0.3704 3 3  23.601 0.014    -2.0 0.002  20.431 0.001  20.006 0.000  19.728 0.000  19.579 0.000  19.440 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D"
 6969 39.9579661 -1.5813404 4.3381 5 2  28.724 0.216  27.996 0.120  27.468 0.049  27.449 0.061  27.479 0.093  27.462 0.087  27.331 0.070    2.729     0.029      40.4 "Ly-a"
 6971 39.9579046 -1.5810107 3.1277 5 2  28.349 0.109  28.048 0.089  27.994 0.056  28.456 0.107  28.252 0.132  28.345 0.139  28.349 0.125    2.589     0.025      22.3 "Ly-a"
 7003 39.9755466 -1.5814459 0.3651 3 1  27.192 0.099  25.447 0.022  24.741 0.007  24.566 0.008  24.475 0.011  24.443 0.01   24.402 0.009    1.000     0.000           "Ca HK, Hb"
 7011 39.9624435 -1.5807098 6.2855 5 2 -30.425 3.651 -30.276 99.0   30.232 0.226  29.982 0.231 -30.127 0.546  29.986 0.335 -30.227 1.452   15.617     0.650      36.1 "Ly-a"
 7019 39.9694609 -1.5813359 0.392  3 1  27.949 0.197    -2.0 0.032  24.978 0.009  24.676 0.009  24.615 0.012  24.522 0.011  24.483 0.009    1.000     0.000           "Ca H+K,G,Mg-b,Na-D H+K, D4000, G Band"
 7054 39.9854071 -1.5808376 4.2567 5 3 -29.614 99.0   28.082 0.10   27.449 0.037  27.702 0.059  27.745 0.091  27.773 0.091  27.781 0.081    4.154     0.085      17.2 "Ly-a"
 7055 39.9650006 -1.5815950 0.3648 3 3  26.439 0.062    -2.0 0.011  23.422 0.003  23.093 0.003  22.917 0.003  22.819 0.003  22.746 0.002    1.000     0.000           "Ca-K, Ca-H, G-band, H-b"
 7065 39.9667910 -1.5807626 0.2702 1 1  28.721 0.176  27.864 0.090  27.767 0.052  27.903 0.076  27.947 0.120  28.049 0.126  27.986 0.102    1.000     0.000           "[OII]"
 7079 39.9863048 -1.5807111 2.9375 5 3  27.839 0.070  27.913 0.086  28.056 0.065  28.155 0.093  28.218 0.145  28.116 0.128  28.122 0.115    3.503     0.069           "Ly-a, CIII]? CIV? (both very weak)"
 7081 39.9587453 -1.5805093 3.7085 5 2 -30.104 0.545  29.726 0.281  29.226 0.117 -30.268 0.497  29.149 0.210  -29.86 99.0  -29.979 1.173    3.091     0.034      15.5 "Ly-a (weak)"
 7115 39.9773624 -1.5810042 0.3796 3 3  27.376 0.099    -2.0 0.016  24.278 0.004  23.907 0.004  23.698 0.005  23.589 0.004  23.490 0.003    1.000     0.000           "H,K,Hb,NaD H+K,NaD"
 7122 39.9874612 -1.5809000 1.0337 2 1  26.420 0.035  26.210 0.034  25.309 0.010  24.981 0.013  24.852 0.017  24.808 0.016  24.820 0.014    2.104     0.026           "[OII]?"
 7136 39.9554308 -1.5812367 0.3673 3 1  26.573 0.075    -2.0 0.013  23.630 0.004  23.330 0.003  23.169 0.004  23.073 0.004  22.999 0.003    1.000     0.000           "Ca-K"
 7193 39.9713317 -1.5805844 3.7086 5 3  29.399 0.323  28.176 0.118  28.376 0.089  28.385 0.118  28.523 0.190  28.419 0.172  28.244 0.127    6.018     0.712      15.1 "Ly-a"
 7208 39.9576806 -1.5804603 3.1277 5 3  27.916 0.097  26.901 0.042  27.144 0.034  27.374 0.053  27.472 0.088  27.288 0.071  27.419 0.072    2.557     0.024      14.5 "Ly-a,CIII? (weak)"
 7213 39.9495924 -1.5817886 0.3766 3 3  24.272 0.015    -2.0 0.003  21.262 0.001  20.898 0.001  20.665 0.001  20.541 0.001  20.444 0.001    1.000     0.000           "Ca H+K, Gband, Mg-b, Na-D, Balmer absorption"
 7219 39.9684700 -1.5811225 0.3778 3 2  26.719 0.099  24.942 0.022  24.002 0.006  23.659 0.004  23.521 0.006  23.411 0.005  23.341 0.004    1.000     0.000           "Ca-K, Ca-H, H-b, [OIII] Hd, Hg, Hb abs., possible Ca H+K"
 7221 39.9864336 -1.5803493 0.6821 6 2  28.130 0.115  27.518 0.076  26.756 0.025  26.753 0.031  26.802 0.048  26.847 0.049  26.686 0.038    1.714     0.014           "OIII"
 7229 39.9672052 -1.5807714 0.379  3 1  27.714 0.138  26.236 0.040  25.346 0.011  24.964 0.01   24.849 0.014  24.759 0.012  24.670 0.009    1.000     0.000           "CaH?, CaK? (very weak)"
 7237 39.9694521 -1.5806058 0.3794 3 3  26.857 0.072  25.126 0.017  24.127 0.004  23.796 0.004  23.631 0.005  23.548 0.004  23.483 0.004    1.000     0.000           "Ca H+K, Mg-I+II, Fe II, Balmer absorption Ca-K, Ca-H, Mg-b ..."
 7238 39.9568558 -1.5802548 0.5768 2 3  27.657 0.085  26.866 0.045  26.291 0.017  26.173 0.019  26.148 0.029  26.139 0.027  26.139 0.025    1.331     0.003           "[OII],Hb,[OIII]"
 7248 39.9859973 -1.5805847 1.2037 2 3  26.317 0.030  26.288 0.033  26.004 0.017  25.488 0.014  25.683 0.024  25.725 0.024  25.651 0.020    2.528     0.034           "[OII]"
 7266 39.9767939 -1.5808262 0.3651 3 3  26.105 0.052  24.203 0.010  23.456 0.003  23.233 0.003  23.084 0.004  23.023 0.004  22.964 0.003    1.000     0.000           "Ca-K,Ca-H,G,Ba-B"
 7307 39.9743241 -1.5801316 0.36   3 1  27.436 0.095  25.819 0.024  24.906 0.006  24.645 0.007  24.511 0.009  24.435 0.007  24.378 0.006    1.000     0.000           "OII, OIII Hb, 4000, CaH, Gband 4304"
 7326 39.9830972 -1.5814302 1.0615 2 3  25.881 0.030  25.714 0.030  25.035 0.010  24.808 0.011  24.772 0.015  24.821 0.015  24.858 0.014    2.726     0.027           "[OII]"
 7340 39.9814654 -1.5813935 1.2566 2 3  25.434 0.027  24.782 0.017  23.997 0.005  23.557 0.005  23.458 0.006  23.425 0.005  23.380 0.005    3.557     0.041      21.3 "[OII], MgII?, Ca-K?, H-th?, [NeIII] [OII] doublet, possible MgI abs."
 7341 39.9768166 -1.5804807 0.3874 3 2  27.330 0.106  25.565 0.023  24.601 0.006  24.346 0.006  24.212 0.008  24.138 0.007  24.071 0.006    1.000     0.000           "Ca H+K,G,Mg-b?,Na-D?, Balmer abs Ca-K, Ca-H"
 7350 39.9800647 -1.5822863 0.3727 3 3  25.229 0.039    -2.0 0.006  22.111 0.002  21.708 0.001  21.461 0.002  21.330 0.001  21.220 0.001    1.000     0.000           "Ca-K, Ca-H, H-d, H-g?, H-b, Mg-b, Na-D"
 7363 39.9732280 -1.5803263 0.3698 3 2  27.512 0.129  25.755 0.028  24.750 0.007  24.399 0.007  24.255 0.009  24.183 0.008  24.120 0.006    1.000     0.000           "D4000, H+K (weak), G Band? Ca H+K, Balmer break?"
 7376 39.9720785 -1.5805333 0.0000 0 3    -2.0 0.001    -2.0 0.001    -2.0 0.000  21.360 0.000  21.403 0.001  21.445 0.001  21.493 0.001    1.000     0.000           "star"
 7389 39.9747722 -1.5798954 0.3738 1 3  27.406 0.691  26.493 0.713  25.947 0.731  26.269 0.723  26.230 0.709  26.452 0.713  25.946 0.717    1.000     0.000           "[OII],[OIII]"
 7390 39.9647830 -1.5801490 0.0000 0 3  27.594 0.159    -2.0 0.013    -2.0 0.001  20.703 0.000  20.437 0.000  20.428 0.000  20.426 0.000    1.000     0.000           "star"
 7414 39.9701427 -1.5807502 0.3607 3 3  25.598 0.039  24.099 0.011  23.307 0.003  23.032 0.002  22.858 0.003  22.773 0.003  22.689 0.002    1.000     0.000           "Ca-K,Ca-H, G-band, Hb"
 7415 39.9722132 -1.5803558 0.3719 3 3  25.582 0.029  23.584 0.005  22.612 0.001  22.262 0.001  22.035 0.002  21.929 0.001  21.841 0.001    1.000     0.000           "Ca H+K, G-Band, Na-D, Balmer abs."
 7465 39.9609751 -1.5806572 0.3715 3 3  25.433 0.032    -2.0 0.005  22.395 0.001  22.014 0.001  21.789 0.002  21.668 0.001  21.569 0.001    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 7479 39.9586838 -1.5823821 0.1331 1 3  22.497 0.004  21.78  0.002  21.429 0.001  21.321 0.001  21.248 0.002  21.201 0.002  21.153 0.001    1.000     0.000           "Hb,[OIII],Ha+NII, SII in emission"
 7495 39.9578678 -1.5800609 1.0631 2 3  26.701 0.053  26.415 0.044  25.552 0.013  25.149 0.011  25.068 0.016  25.016 0.014  25.053 0.013    1.951     0.011           "[OII] doublet"
 7504 39.9832735 -1.5795829 4.3381 5 2 -29.433 0.333  27.974 0.520  27.045 0.714  27.065 0.674  27.082 0.657  27.041 0.656  27.142 0.638    5.608     0.138      40.2 "Ly-a"
 7515 39.9816734 -1.5796830 3.1284 5 3  27.379 0.058  26.620 0.033  26.600 0.021  26.935 0.038  26.940 0.057  26.970 0.053  26.900 0.047   10.158     0.447      22.2 "Ly-a,CIV?,CIII]"
 7523 39.9647358 -1.5798438 0.3796 3 2  27.258 0.083  25.469 0.018  24.601 0.005  24.276 0.005  24.157 0.007  24.134 0.006  24.102 0.005    1.000     0.000           "Ca H+K, Balmer abs? Ca-K, Ca-H, possible abs 4952.4?"
 7561 39.9738205 -1.5808767 0.3746 3 3  25.192 0.031    -2.0 0.005  22.090 0.001  21.701 0.001  21.460 0.001  21.336 0.001  21.229 0.001    1.000     0.000           "[OII]?, Ca-K, Ca-H, H-d, G-band, H-g,  H-b, [OIII]?, Mg-b, 5268?, Na-D, H-a"
 7579 39.9870836 -1.5790992 3.8145 5 3  29.646 0.315  27.953 0.076  27.662 0.039  27.973 0.066  28.344 0.137  28.288 0.127  28.200 0.104    3.863     0.105      25.1 "Ly-a"
 7580 39.9851460 -1.5790954 5.6493 5 3 -29.97  99.0  -29.831 99.0   28.360 0.062  28.507 0.092  28.647 0.157  29.195 0.250  29.120 0.211    0.763     0.067      19.2 "Ly-a"
 7581 39.9735169 -1.5800878 0.4104 1 3  26.012 0.037  24.963 0.015  24.599 0.007  24.607 0.009  24.580 0.013  24.571 0.012  24.606 0.011    1.323     0.002           "[OII],[NeIII],Hg,Hb,[OIII],[OI],Ha,[NII],[SII] OII, Hb, OIII, Ha"
 7585 39.9772659 -1.5818986 0.3716 3 3  23.802 0.011    -2.0 0.002  20.436 0.000  19.969 0.000  19.663 0.000  19.501 0.000  19.352 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D"
 7622 39.9694165 -1.5793849 0.3798 3 2  27.447 0.152  25.769 0.037  24.753 0.009  24.438 0.006  24.304 0.008  24.254 0.008  24.189 0.006    1.000     0.000           "D4000, H+K (weak), G Band? Mgb, NaD Ca H+K, Balmer break, G-band (?)"
 7642 39.9552672 -1.5805652 0.3757 3 3  24.684 0.021    -2.0 0.004  21.670 0.001  21.290 0.001  21.056 0.001  20.930 0.001  20.823 0.001    1.000     0.000           "Ca-K, Ca-H, H-d, G-band,H-b, Mg-b, Na-D"
 7643 39.9840181 -1.5792640 1.034  2 3  26.266 0.038  26.081 0.037  25.193 0.011  24.875 0.010  24.810 0.014  24.796 0.013  24.774 0.012    2.684     0.033           "OII"
 7653 39.9852756 -1.5804749 0.3863 3 3  25.136 0.026  23.588 0.007  23.109 0.003  23.036 0.004  22.966 0.005  22.926 0.005  22.897 0.004    1.000     0.000           "Ca H+K, Balmer series (abs), [OII]? (very weak)"
 7656 39.9611777 -1.5793375 0.3664 1 3  25.614 0.020  24.645 0.009  24.568 0.005  24.599 0.007  24.534 0.010  24.484 0.009  24.488 0.008    1.000     0.000           "Ha, Hb, [OIII]4959,5007, Hg, [NeIII]3870, [OII]3727,3730 OII, NEIII, Hd, Hg, Hb, OIII, H-a"
 7665 39.9615424 -1.5800175 2.7512 4 1  26.122 0.039  25.155 0.018  24.907 0.009  24.930 0.011  24.784 0.015  24.543 0.011  24.346 0.009    5.390     0.692       7.5 "Mg2799"
 7689 39.9852307 -1.5796609 0.6814 2 3  25.667 0.026  24.813 0.014  23.876 0.004  23.623 0.004  23.474 0.005  23.427 0.005  23.344 0.004    1.812     0.014           "OII*2, H-b, OIII*2 OII, Ca H+K, G-band, Hb, OIII,( Balmer lines (?))"
 7734 39.9759526 -1.5797222 0.3679 3 2  27.483 0.140  25.776 0.033  24.787 0.008  24.518 0.008  24.374 0.011  24.301 0.009  24.274 0.008    1.000     0.000           "D4000, H+K (weak) Balmer break, Ca H+K"
 7742 39.9646302 -1.5802852 0.3842 3 3  24.259 0.011    -2.0 0.002  21.149 0.001  20.744 0.000  20.480 0.001  20.349 0.000  20.245 0.000    1.000     0.000           "Ca H+K, Gband, Mg-b, Na-D, Balmer absorption"
 7755 39.9511041 -1.5790006 3.9794 5 3 -29.255 1.956    -2.0 0.056  26.737 0.025  26.929 0.039  26.951 0.058  27.044 0.062  27.063 0.057    1.647     0.008           "Ly-a"
 7782 39.9840086 -1.5784407 3.7085 5 3 -30.061 0.855  29.001 0.158  28.985 0.101  29.334 0.178  29.423 0.287  29.514 0.287 -29.817 0.915    5.187     0.130      15.4 "Ly-a"
 7784 39.9682985 -1.5794903 0.3736 3 3  26.464 0.091    -2.0 0.016  23.461 0.004  23.125 0.003  22.945 0.004  22.845 0.003  22.766 0.002    1.000     0.000           "Ca-K,Ca-H,G,Ba-B"
 7791 39.9569692 -1.5797864 0.375  3 3  24.014 0.013  22.256 0.003  21.398 0.001  21.060 0.001  20.821 0.001  20.678 0.001  20.556 0.001    1.000     0.000           "K,H,G"
 7794 39.9606312 -1.5784064 4.4953 5 2 -30.036 1.058  29.735 0.298  29.144 0.110 -30.199 0.552 -29.742 0.665 -29.858 0.524 -29.874 0.484    4.885     0.078      32.3 "Ly-a"
 7799 39.9778445 -1.5792368 0.384  3 3  27.064 0.098  25.292 0.022  24.315 0.006  23.988 0.005  23.828 0.007  23.757 0.006  23.687 0.005    1.000     0.000           "H+K,H-b(abs)?,G band? Ca-K,Ca-H,Ba-B"
 7815 39.9801731 -1.5799455 0.2561 1 3  24.487 0.011  23.435 0.005  23.029 0.002  22.929 0.003  22.836 0.004  22.811 0.003  22.764 0.003    1.000     0.000           "NeIII, Hg,Hb,OIII,Ha,NII,SII emission lines"
 7843 39.9833431 -1.5806630 1.0627 3 3  27.822 0.330    -2.0 0.051  23.692 0.005  22.667 0.003  22.321 0.003  22.151 0.002  21.986 0.002    2.741     0.030           "Ca-H+K, Mg-I?"
 7864 39.9603365 -1.5788329 0.4187 1 1  27.269 0.080  26.259 0.034  25.863 0.015  25.803 0.018  25.770 0.027  25.811 0.027  25.687 0.021    1.124     0.001           "Ha?"
 7900 39.9697666 -1.5804154 2.7514 4 3  25.59  0.034  24.660 0.017  24.400 0.008  24.523 0.008  24.418 0.011  24.195 0.009  24.082 0.007    1.000     0.000       7.1 "CIII, unknown line at 7060.3 (rest 1882 Si-III ? CIII ? AlIV ?)"
 7908 39.9698378 -1.5806602 2.7512 4 3  27.557 0.062  26.423 0.025  26.341 0.013  26.593 0.016  26.481 0.021  26.320 0.018  26.189 0.014    1.000     0.000       7.2 "CIII], OI,SiII,CII,SiIV,FeII,AlII, CIV? (weak), CI? (weak)"
 7985 39.9800047 -1.5797917 0.256  1 3  24.607 0.015  23.132 0.004  22.180 0.001  21.787 0.001  21.529 0.001  21.388 0.001  21.276 0.001    1.000     0.000           "Ca H+K, Hb,OII,Ha,NII,SiII"
 8006 39.9781512 -1.5814445 0.3864 1 3  22.967 0.723  21.584 0.746  20.863 0.750  20.555 0.749  20.312 0.748  20.146 0.749  20.005 0.749    1.000     0.000           "Halpha+[NII], [OII], Ca H+K, G-Band,Mg-b,Na-D, Balmer absorption"
 8007 39.9718825 -1.5797615 0.3807 1 3  24.236 0.013  23.322 0.006  22.678 0.002  22.392 0.002  22.176 0.003  22.039 0.002  21.924 0.002    1.000     0.000           "[OII], Ca H+K, Hg, Hb, [OIII], HeI, Ha, [NII], [SII]"
 8041 39.9589034 -1.5785280 1.062  2 3  25.887 0.028  25.803 0.030  25.208 0.011  24.965 0.011  24.897 0.015  24.877 0.014  24.893 0.013    2.129     0.015           "[OII] doublet"
 8057 39.9562052 -1.5791565 0.3265 1 3  25.048 0.027  23.945 0.011  23.389 0.004  23.198 0.004  23.088 0.006  23.031 0.005  22.975 0.005    1.000     0.000           "OII, Ca-K, Ca-H, Hb, OIII, Ha"
 8058 39.9813062 -1.5781728 3.1286 5 3  27.455 0.653  26.697 0.709  26.572 0.724  26.795 0.708  27.083 0.677  26.974 0.684  26.959 0.693    7.660     0.221      14.4 "Ly-a,CIII],CIV,SiII? (abs, weak)"
 8067 39.9710313 -1.5777200 3.7086 5 3 -29.699 1.551  28.869 0.190  28.307 0.072  28.663 0.128  28.442 0.158  28.280 0.124  28.431 0.128   10.842     0.822      15.3 "Ly-a"
 8079 39.9624002 -1.5778881 1.5182 4 3  26.848 0.038  26.985 0.047  27.043 0.033  26.940 0.037  26.162 0.027  26.294 0.029  26.678 0.037    4.654     0.063       9.1 "CIII]"
 8081 39.9573041 -1.5784278 0.8147 3 1  27.189 0.116  25.573 0.030  24.699 0.009  24.483 0.009  24.385 0.011  24.318 0.011  24.255 0.009    1.642     0.008           "K,H,faint Ba-B Hb 4861?, 4102, CaK"
 8089 39.9631037 -1.5789192 0.384  3 3  25.605 0.027  23.823 0.006  23.025 0.002  22.786 0.002  22.636 0.002  22.537 0.002  22.459 0.002    1.000     0.000           "H,K,Hd,Hg,Hb,Ha absorption lines"
 8115 39.9522284 -1.5797193 1.0347 2 3  24.964 0.018  24.688 0.015  23.848 0.005  23.553 0.004  23.455 0.006  23.418 0.006  23.401 0.005    1.427     0.005           "[OII] [OII]"
 8121 39.9628631 -1.5783976 0.3803 1 3  24.696 0.014  23.771 0.006  23.421 0.003  23.400 0.004  23.358 0.005  23.312 0.005  23.290 0.004    1.000     0.000           "OII, Ca-K, Ca-H, H-d to H-e abs, Hb, OIII, OI"
 8158 39.9643469 -1.5782283 1.0633 2 3  27.288 0.197  26.562 0.109    -2.0 0.010  23.331 0.004  22.777 0.004  22.492 0.003  22.261 0.002    5.585     0.067       6.2 "[OII], Ca H+K, Balmer lines (abs)"
 8159 39.9837806 -1.5779341 1.1105 2 3  26.652 0.043  26.480 0.043  26.017 0.018  25.541 0.015  25.581 0.023  25.525 0.020  25.607 0.021    3.071     0.044           "[OII]"
 8192 39.9878138 -1.5774497 2.91   5 2  28.331 0.110  27.818 0.079  27.716 0.048  27.999 0.081  28.090 0.130  27.999 0.116  27.922 0.096    3.711     0.118      28.3 "Ly-a (weak), CIII]?"
 8214 39.9535194 -1.5775774 1.1938 2 3  26.384 0.039  26.385 0.044  25.847 0.017  25.460 0.015  25.571 0.027  25.479 0.024  25.406 0.018    1.606     0.008           "[OII]"
 8253 39.9722860 -1.5780282 3.1279 5 3  27.013 1.033  26.493 1.079  26.158 1.132  26.422 1.078  26.498 0.695  26.527 1.053  26.444 1.097   13.139     0.854      14.1 "Ly-a,CIV,CIII]"
 8279 39.9843545 -1.5771959 1.0645 2 3  26.985 0.045  26.927 0.049  26.439 0.020  26.184 0.024  26.200 0.034  26.247 0.034  26.293 0.034    3.427     0.056           "[OII]"
 8286 39.9865552 -1.5775854 2.7512 4 2  26.679 0.050  25.674 0.023  25.383 0.012  25.392 0.015  25.245 0.019  25.028 0.015  24.816 0.011    4.376     0.131       7.4 "CIII] (weak), CIV? (abs, weak), CII?, SiII?"
 8294 39.9567586 -1.5774957 4.2467 5 3 -29.116 1.004  27.570 0.103  26.801 0.032  26.975 0.046  27.052 0.073  27.148 0.078  27.130 0.069    2.549     0.025      13.3 "Ly-a"
 8313 39.9571686 -1.5769538 3.9359 5 2 -29.909 0.678  28.760 0.147  28.536 0.076  29.171 0.169  29.045 0.223  29.024 0.210  29.420 0.276    2.683     0.027      26.3 "Ly-a"
 8347 39.9809016 -1.5794313 0.364  3 3  24.075 0.015    -2.0 0.003  21.044 0.001  20.647 0.001  20.405 0.001  20.279 0.001  20.176 0.001    1.000     0.000           "Ca H+K, G-Band, Mg-b, Na-D, Balmer abs."
 8356 39.9619096 -1.5778471 1.273  2 3  25.665 0.734  25.300 0.731  25.194 0.739  24.521 0.738  24.725 0.730  24.705 0.729  24.753 0.733    3.643     0.041       4.3 "OII [OII]3727, FeII 2384"
 8389 39.9603356 -1.5776166 0.6    3 1  27.362 0.144  25.729 0.035  24.781 0.009  24.466 0.009  24.302 0.011  24.218 0.010  24.158 0.009    1.600     0.006           "D4000?, H+K? Balmer break and Ca H+K"
 8399 39.9680821 -1.5771587 0.3831 3 3  27.312 0.14     -2.0 0.021  24.287 0.006  24.037 0.005  23.898 0.007  23.835 0.006  23.777 0.005    1.000     0.000           "H+K Ca-K,Ca-H,G,Ba-B"
 8410 39.9690542 -1.5774913 2.7515 4 1  27.663 0.173  26.375 0.060  25.891 0.023  25.724 0.019  25.551 0.025  25.287 0.018  25.080 0.013    4.241     0.146      10.3 "CIII] (weak)"
 8415 39.9817248 -1.5785983 0.378  3 3  24.327 0.015  22.373 0.003  21.372 0.001  20.949 0.001  20.683 0.001  20.542 0.001  20.426 0.001    1.000     0.000           "K,H,G,H-alpha"
 8416 39.9688455 -1.5780795 0.3827 3 3  25.183 0.022    -2.0 0.004  22.169 0.001  21.790 0.001  21.555 0.001  21.421 0.001  21.313 0.001    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 8428 39.9808452 -1.5778606 0.2987 3 1  26.628 0.083  24.926 0.020  24.250 0.007  24.119 0.008  24.019 0.010  23.979 0.009  23.939 0.008    1.000     0.000           "K,H 4000 break?"
 8477 39.9690958 -1.5786935 0.3884 3 3  23.505 0.014    -2.0 0.002  20.162 0.001  19.693 0.000  19.411 0.000  19.253 0.000  19.109 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D"
 8520 39.9796087 -1.5771081 1.0632 2 3  27.706 0.290  26.221 0.084  24.385 0.010  23.308 0.005  22.753 0.004  22.480 0.003  22.237 0.002    4.168     0.056       6.3 "OII,H+K [OII],Ca-K,Ca-H"
 8524 39.9826597 -1.5769145 1.276  2 3  25.130 0.013  25.105 0.014  24.831 0.007  24.369 0.006  24.328 0.008  24.400 0.008  24.299 0.007    3.895     0.070           "OII, NeIII OII"
 8552 39.9820197 -1.5765229 1.5182 4 3  27.024 0.049  26.899 0.050  26.826 0.030  26.734 0.035  26.058 0.028  26.203 0.030  26.452 0.035    4.641     0.099       9.3 "CIII]"
 8574 39.9694336 -1.5772115 1.0626 2 3 -27.933 0.416  26.475 0.104  24.613 0.012  23.504 0.005  22.914 0.004  22.622 0.003  22.379 0.002    5.169     0.100       6.1 "[OII], Mg-II, Ca H+K,G,Balmer abs OII, Ca-K, Ca-H"
 8576 39.9692230 -1.5770271 0.3851 3 3  26.013 0.056  24.034 0.010  23.200 0.003  22.954 0.002  22.808 0.003  22.716 0.003  22.649 0.002    1.000     0.000           "Ca H+K, G-band, Mg-b, Balmer break"
 8590 39.9685698 -1.5766129 0.8041 2 3  24.247 0.012  23.891 0.010  23.075 0.003  23.031 0.003  22.973 0.004  23.023 0.004  23.002 0.004   14.436     0.603       1.3 "[OII], [OIII], Hb, Balmer series (em), [NeIII], Abs lines"
 8606 39.9694896 -1.5762513 1.5182 4 3  27.148 0.048  27.230 0.059  27.208 0.037  27.114 0.044  26.401 0.033  26.573 0.037  26.896 0.045    4.500     0.087       9.2 "CIII]"
 8618 39.9858374 -1.5766658 0.3774 3 3  27.505 0.134    -2.0 0.023  24.547 0.007  24.234 0.007  24.075 0.008  24.028 0.007  23.961 0.007    1.000     0.000           "4000A break, 3970, 4861 Balmer abs, Ca H+K"
 8620 39.9671636 -1.5768729 0.8041 2 3  24.304 0.013  23.974 0.011  23.178 0.003  23.126 0.003  23.082 0.004  23.115 0.004  23.094 0.004   14.143     0.333       1.1 "[OII], Hb, [OIII], Balmer series"
 8625 39.9566840 -1.5759242 4.336  5 2 -29.869 0.398  29.407 0.269  28.950 0.114  29.288 0.190 -29.621 0.643  29.265 0.266 -29.650 0.447    2.647     0.026           "Ly-a"
 8644 39.9637815 -1.5810470 0.3709 3 3  22.911 0.009  21.141 0.002  20.128 0.001  19.638 0.000  19.325 0.001  19.128 0.000  18.967 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D"
 8655 39.9521684 -1.5761026 0.4857 3 1  27.703 0.126  26.052 0.030  25.203 0.009  25.003 0.010  24.931 0.014  24.860 0.013  24.811 0.011    1.159     0.002           "CaH?, CaK?, D4000?, G Band ? (all very weak)"
 8658 39.9616248 -1.5767659 0.3645 3 1  26.947 0.117    -2.0 0.018  23.848 0.005  23.511 0.004  23.341 0.006  23.255 0.005  23.182 0.004    1.000     0.000           "H-g ? 4000"
 8680 39.9741530 -1.5762772 0.3718 3 3  27.554 0.130  25.587 0.024  24.717 0.007  24.402 0.007  24.259 0.009  24.212 0.008  24.155 0.007    1.000     0.000           "Ca-K,Ca-H,Ca-G,Ba-B Ca HK, Hb, MgI5176, Gband 4304"
 8707 39.9662500 -1.5765057 0.3761 3 3  27.828 0.214    -2.0 0.029  24.588 0.007  24.282 0.007  24.131 0.009  24.075 0.008  24.003 0.007    1.000     0.000           "Ca H+K,G,Na-D, Balmer abs break, Ca-K, Ca-H"
 8747 39.9582916 -1.5759068 3.0161 5 3  26.503 0.033  26.013 0.023  25.878 0.013  26.149 0.021  26.162 0.032  25.957 0.025  25.881 0.021    3.002     0.034      27.2 "Ly-a,CIII]"
 8762 39.9889344 -1.5761519 1.2036 2 3  25.553 0.017  25.346 0.016  24.743 0.006  24.207 0.005  24.133 0.007  24.043 0.006  23.934 0.005    2.301     0.048           "OII OII"
 8772 39.9624068 -1.5764117 0.3822 3 1  27.364 0.173    -2.0 0.028  24.245 0.007  23.880 0.006  23.686 0.008  23.611 0.007  23.531 0.006    1.000     0.000           "K,H"
 8773 39.9763039 -1.5760188 0.8041 2 3  25.192 0.014  24.901 0.012  24.150 0.004  24.151 0.005  24.131 0.007  24.181 0.007  24.169 0.006    5.772     0.094       1.2 "[OII],[NeIII],Hd,Hg,Hb,[OIII], Ca H+K, Balmer abs [OII], NeIII, [OIII] Balmer serie in emission"
 8786 39.9851132 -1.5757614 0.3699 3 3  27.123 0.063  25.535 0.017  24.688 0.005  24.469 0.005  24.319 0.007  24.286 0.006  24.265 0.006    1.000     0.000           "Ca-K,Ca-H,Ba-B Ca-KH, Hb, Ha"
 8792 39.9556722 -1.5764114 0.3688 1 3  24.728 0.014  23.483 0.005  22.805 0.002  22.594 0.002  22.431 0.002  22.344 0.002  22.263 0.002    1.000     0.000           "H-alpha,[NII],[OII],H-beta,K,H,G"
 8798 39.9779802 -1.5758738 0.3788 3 2  27.445 0.116  25.671 0.026  24.738 0.007  24.431 0.007  24.285 0.009  24.195 0.007  24.144 0.007    1.000     0.000           "Ca HK, Gband 4306, Hb, Ha"
 8801 39.9776292 -1.5757447 0.2534 1 2  27.515 0.091  26.615 0.045  26.269 0.021  26.302 0.028  26.367 0.043  26.411 0.042  26.372 0.038    1.000     0.000           "Ha,Hb,[OIII]"
 8806 39.9632027 -1.5754320 0.3247 1 3  28.082 0.108  27.474 0.067  27.095 0.031  27.319 0.058  27.401 0.092  27.292 0.081  27.357 0.078    1.000     0.000           "Ha,Hb,[OIII]"
 8817 39.9562298 -1.5760939 1.034  2 3  25.701 0.024  25.411 0.021  24.597 0.006  24.277 0.006  24.206 0.008  24.172 0.008  24.189 0.007    1.769     0.009           "[OII], weak Mg I+II and Balmer abs? OII"
 8828 39.9795701 -1.5762283 1.2731 2 3  25.665 1.171  25.300 1.170  25.194 1.180  24.323 1.181  24.285 1.175  24.507 1.176  24.753 1.178    5.243     0.089       4.1 "[OII]"
 8844 39.9713310 -1.5822411 0.3733 3 3  24.000 0.017    -2.0 0.002  20.701 0.001  20.237 0.001  19.942 0.001  19.777 0.001  19.634 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 8850 39.9712028 -1.5758322 0.4658 2 3  26.673 0.069  25.037 0.018  24.116 0.005  23.828 0.005  23.675 0.006  23.594 0.005  23.520 0.005    2.144     0.008           "[OII],Hd,Hg,Hb,[OIII], Ca H+K, G-Band,Mg-b,Na-D, Balmer absorption Ca-K, Ca-H, Mg-b, H-b, balmer serie in absorption [OII] in emission"
 8864 39.9591521 -1.5753967 3.4809 4 3  27.134 0.699  25.300 0.732  25.194 0.742  25.076 0.736  25.478 0.726  25.260 0.725  25.946 0.730    3.580     0.048      12.2 "Ly-Break,CIII],OI,SiII"
 8865 39.9813531 -1.5758612 0.381  3 1  26.836 0.085  24.879 0.016  23.974 0.005  23.686 0.004  23.524 0.006  23.453 0.005  23.385 0.004    1.000     0.000           "Ca-K, Ca-H, H-b Hb abs., possible Ca H+K"
 8872 39.9701770 -1.5763075 0.3797 3 3  25.712 0.040    -2.0 0.007  22.713 0.002  22.354 0.002  22.143 0.002  22.038 0.002  21.950 0.002    1.000     0.000           "Ca H+K, Gband, Mg-b, Na-D, Balmer absorption"
 8887 39.9880989 -1.5750827 4.4953 5 2 -30.094 1.934 -29.939 0.648  29.240 0.627  29.048 0.138  29.027 0.206  29.577 0.328  29.425 0.254    3.943     0.158      32.2 "Ly-a"
 8899 39.9689394 -1.5758116 0.372  3 1  27.764 0.213  25.907 0.044  24.886 0.011  24.518 0.008  24.333 0.009  24.257 0.008  24.191 0.007    1.000     0.000           "HK, Gband4304, Hg, MgI5175"
 8923 39.9707398 -1.5761563 1.2732 2 3  24.912 0.737  24.988 0.734  24.754 0.741  24.521 0.738  24.483 0.730  24.507 0.730  24.441 0.734    4.642     0.078       4.2 "[OII]3727, Mg2799, [NeIII]3870, HeI 3890 [OII], Mg II, FeII, [NeIII]"
 8933 39.9738870 -1.5764173 0.373  3 3  25.465 0.028    -2.0 0.005  22.492 0.001  22.136 0.001  21.930 0.001  21.822 0.001  21.727 0.001    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D, Balmer absorption"
 8979 39.9806578 -1.5747347 5.4476 5 2 -30.674 99.0  -30.505 99.0  -30.984 0.372 -30.619 0.400 -30.344 0.467 -30.406 0.888 -30.396 0.427   13.054     0.590      31.2 "Ly-a"
 8981 39.9587370 -1.5758714 1.3617 2 3  26.430 0.060  25.916 0.040  25.008 0.012  24.110 0.006  23.883 0.007  23.715 0.006  23.566 0.005    2.429     0.021           "[OII],FeII, Mg I+II"
 8988 39.9743939 -1.5752790 0.3763 3 2  27.435 0.094  25.619 0.021  24.660 0.005  24.330 0.007  24.180 0.009  24.072 0.007  23.993 0.006    1.000     0.000           "H+K, Balmers (abs), poss OII? (weak)"
 8990 39.9751467 -1.5768685 0.3766 3 3  23.680 0.010    -2.0 0.002  20.676 0.000  20.273 0.000  20.017 0.001  19.872 0.000  19.759 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 8997 39.9759222 -1.5750793 0.2069 1 3  27.339 0.063  26.750 0.043  26.361 0.019  26.446 0.027  26.397 0.039  26.339 0.034  26.294 0.030    1.000     0.000           "Hb, OIII, Ha"
 9008 39.9788332 -1.5754873 0.2067 1 3  23.340 0.004  22.571 0.002  22.207 0.001  22.191 0.001  22.099 0.002  22.070 0.002  22.023 0.002    1.000     0.000           "Hd,Hg,Hb,OII,Ha,NII,SiII"
 9044 39.9780871 -1.5746512 0.2181 1 3  27.564 0.048  26.892 0.029  26.651 0.015  26.825 0.023  26.705 0.030  26.730 0.029  26.735 0.027    1.000     0.000           "Hb, OIII, Ha"
 9054 39.9767270 -1.5748469 0.3247 2 3  27.608 0.087  26.922 0.055  26.909 0.034  27.035 0.051  27.049 0.075  27.149 0.076  27.180 0.074    1.000     0.000           "Ha,Hb,[OII],[OIII]"
 9084 39.9653516 -1.5760308 0.3711 3 3  24.446 0.018    -2.0 0.003  21.287 0.001  20.857 0.001  20.585 0.001  20.431 0.001  20.307 0.001    1.000     0.000           "Ca H+K, Gband, Mg-b, Na-D, Balmer absorption"
 9092 39.9635904 -1.5750733 0.3848 3 2  27.010 0.103  25.233 0.022  24.217 0.006  23.895 0.005  23.738 0.007  23.684 0.006  23.612 0.005    1.000     0.000           "Ca H+K, G-band, Balmer break Ca-K, Ca-H, [OIII]"
 9109 39.9731389 -1.5768843 0.3722 3 3  24.567 0.021    -2.0 0.003  21.449 0.001  21.045 0.001  20.791 0.001  20.649 0.001  20.537 0.001    1.000     0.000           "K,H,G,Na-D,5268,Mg-b, Ha, Hb, Hg... absorption"
 9118 39.9570586 -1.5761366 0.3278 1 3  25.215 0.021  24.038 0.008  23.610 0.004  23.568 0.004  23.491 0.006  23.465 0.006  23.439 0.005    1.000     0.000           "OII, Hb, OIII, Ha"
 9141 39.9885808 -1.5747058 0.3644 1 3  25.047 0.013  24.198 0.007  23.892 0.004  23.852 0.004  23.769 0.006  23.744 0.006  23.724 0.005    1.000     0.000           "OII*2, H-b, OIII*2, H-a OII, Hb, OIII, H-a"
 9154 39.9587721 -1.5748861 0.3691 3 3  26.684 0.066  25.002 0.015  24.270 0.005  24.074 0.005  23.988 0.007  23.933 0.007  23.901 0.006    1.000     0.000           "H,K,Hg,5268 H+K"
 9163 39.9594891 -1.5770381 1.0837 2 3  24.472 1.174  23.890 1.176  23.162 1.186  22.651 1.186  22.537 1.182  22.420 1.183  22.451 1.184    2.315     0.018           "[OII],Ca-K,Ca-H"
 9194 39.9758794 -1.5759121 0.3678 3 3  24.869 0.022    -2.0 0.004  21.775 0.001  21.360 0.001  21.104 0.001  20.963 0.001  20.849 0.001    1.000     0.000           "Ca-K, Ca-H, G-band, Mg-b, Na-D + Balmer serie in absorption"
 9197 39.9515269 -1.5764077 1.1951 2 3  24.733 0.017  24.314 0.013  23.535 0.004  22.909 0.004  22.712 0.005  22.558 0.004  22.428 0.003    1.543     0.007           "[OII]doublet,FeII absorptions"
 9199 39.9720746 -1.5744869 0.2559 1 3  25.284 0.012  24.733 0.008  24.698 0.005  24.878 0.008  24.863 0.011  24.859 0.010  24.851 0.010    1.000     0.000           "Hb,Hg,Hd,[OIII]4959,[OIII]5007,Ha Ha, Hb, [OIII]4959,5007, [NeIII]3869, Balmer series, HeI 58876, [SII]6718"
 9214 39.9774471 -1.5764461 0.3681 3 3  23.936 0.016    -2.0 0.003  20.762 0.001  20.318 0.001  20.035 0.001  19.882 0.001  19.756 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 9229 39.9831395 -1.5749326 0.3687 3 2  26.208 0.050  24.410 0.011  23.546 0.003  23.257 0.003  23.082 0.004  23.007 0.004  22.934 0.003    1.000     0.000           "K,H, NaD"
 9258 39.9866442 -1.5746286 0.5535 2 3  26.700 0.044  26.180 0.032  25.657 0.013  25.582 0.016  25.554 0.022  25.530 0.020  25.477 0.018    1.562     0.016           "[OII],[OII],Hb"
 9270 39.9778670 -1.5779523 0.3276 3 3  23.664 0.012  21.712 0.002  20.798 0.001  20.415 0.001  20.175 0.001  20.054 0.001  19.953 0.001    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 9309 39.9789190 -1.5750433 0.3261 1 3  23.227 0.004  22.326 0.002  21.989 0.001  21.963 0.001  21.851 0.002  21.814 0.002  21.777 0.001    1.000     0.000           "OII*2, Ca-K, Ca-H, H-g, H-b, OIII*2, Ha"
 9326 39.9875590 -1.5750627 0.2558 1 3  24.029 0.010  23.065 0.005  22.663 0.002  22.558 0.003  22.466 0.003  22.437 0.003  22.401 0.003    1.000     0.000           "[NeIII], Ca H+K, Hd, Hg, Hb, [OIII], Ha, [NII], [SII]"
 9336 39.9818750 -1.5746868 0.3923 1 3  25.192 0.014  24.508 0.008  24.200 0.004  24.175 0.005  24.139 0.007  24.120 0.007  24.112 0.006    1.000     0.000           "OII, Hb, OIII, H-a [OII], H-g, H-b,  [OIII], H-a"
 9348 39.9546770 -1.5744963 0.7371 6 1  26.391 0.040  25.925 0.030  25.245 0.010  25.158 0.016  25.110 0.024  25.118 0.022  25.074 0.020    1.450     0.005           "[OIII]"
 9410 39.9680788 -1.5756368 0.3779 3 3  24.206 0.016    -2.0 0.003  21.103 0.001  20.665 0.001  20.394 0.001  20.240 0.001  20.114 0.000    1.000     0.000           "Ca H+K, G-Band, Mg-b, Na-D, Balmer abs."
 9474 39.9845156 -1.5763576 0.3683 3 3  23.329 0.009    -2.0 0.002  20.181 0.000  19.748 0.000  19.476 0.000  19.336 0.000  19.199 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D"
 9485 39.9627496 -1.5737646 0.2315 1 3  26.673 0.049  25.965 0.028  25.700 0.014  25.761 0.019  25.718 0.027  25.775 0.027  25.763 0.025    1.000     0.000           "Ha,Hb,[OIII]"
 9504 39.9602667 -1.5734831 0.2073 1 3  26.700 0.031  26.614 0.032  26.676 0.022  27.195 0.044  27.161 0.063  27.327 0.071  27.392 0.068    1.000     0.000           "Hb,[OIII],Ha"
 9510 39.9748005 -1.5749181 0.3833 3 3  25.273 0.027    -2.0 0.004  22.135 0.001  21.722 0.001  21.476 0.001  21.335 0.001  21.225 0.001    1.000     0.000           "Ca-K, Ca-H, H-d, G-band, H-b, Mg-b, 5268, Na-D, H-a"
 9511 39.9771804 -1.5737984 3.1563 3 3  27.591 0.090  26.629 0.044  26.385 0.022  26.590 0.035  26.479 0.047  26.509 0.045  26.112 0.029   57.238     3.833      38.1 "CIII],OIII],Lyman-alpha abs., UV abs."
 9520 39.9540148 -1.5744608 1.0331 2 3  26.001 0.722  24.746 0.735  23.561 0.748  22.963 0.739  22.780 0.730  22.532 0.741  22.451 0.690    1.631     0.008           "[OII]3727,3730, 3970, 4102"
 9534 39.9865589 -1.5744439 0.4219 1 3  24.151 0.009  23.234 0.004  22.744 0.002  22.568 0.002  22.472 0.003  22.396 0.002  22.331 0.002    1.150     0.003           "OII, Ca H+K, Hg, Hb, OIII, H-a, balmer abs"
 9580 39.9649673 -1.5755956 0.3661 3 3  24.220 0.017    -2.0 0.003  21.108 0.001  20.697 0.001  20.438 0.001  20.295 0.001  20.183 0.001    1.000     0.000           "Ca H+K, G-Band, Mg-b, Na-D, Balmer abs."
 9605 39.9669955 -1.5735257 0.3754 3 3  27.741 0.205  25.795 0.037  24.865 0.010  24.496 0.007  24.347 0.009  24.276 0.007  24.221 0.006    1.000     0.000           "Ca-K, Ca H Ca HK, Hb"
 9617 39.9704965 -1.5748791 0.3702 3 3  24.643 0.021    -2.0 0.003  21.469 0.001  21.051 0.001  20.798 0.001  20.652 0.001  20.536 0.001    1.000     0.000           "K,H,G,Na-D,5268,Mg-b, Ha, Hb, Hg... absorption"
 9618 39.9531563 -1.5739888 0.5769 2 3  26.631 0.068  25.578 0.028  24.807 0.009  24.643 0.012  24.533 0.016  24.431 0.014  24.340 0.012    1.243     0.002           "OII [OII],Hb,[OIII]4959,[OIII]5007"
 9627 39.9732552 -1.5735651 0.3775 3 3  27.193 0.099    -2.0 0.017  24.103 0.004  23.715 0.004  23.470 0.005  23.353 0.004  23.253 0.003    1.000     0.000           "Ca H+K,G,Mg-b,Na-D Ca-K, Ca-H ..."
 9637 39.9537985 -1.5734244 1.0329 2 2  26.865 0.085  26.696 0.078  25.739 0.021  25.323 0.019  25.208 0.025  25.121 0.023  25.095 0.020    1.563     0.006           "[OII]"
 9638 39.9643723 -1.5733935 0.366  1 3  26.331 0.034  25.308 0.015  24.929 0.007  24.907 0.008  24.844 0.012  24.817 0.010  24.802 0.009    1.000     0.000           "[OII],Hb,[OIII]4959,[OIII]5007 OII, Hb, OIII, NeIII"
 9668 39.9775667 -1.5741989 0.3263 1 3  23.468 0.005  21.949 0.002  21.272 0.001  20.990 0.001  20.733 0.001  20.596 0.001  20.483 0.000    1.000     0.000           "OII, Ca H+K, G-band, Hb, OIII, Na-D, H-a, NII, SII, balmer abs"
 9695 39.9573149 -1.5727440 5.9386 5 3  29.343 0.274  29.552 0.360  28.551 0.093  27.959 0.068  28.038 0.107  28.378 0.145  28.179 0.107    3.032     0.035      23.2 "Ly-a"
 9705 39.9735622 -1.5743247 0.3726 3 3  25.320 0.027    -2.0 0.005  22.298 0.001  21.891 0.001  21.658 0.001  21.527 0.001  21.414 0.001    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
 9728 39.9593980 -1.5733295 1.2753 2 3  25.487 0.016  25.340 0.015  25.066 0.008  24.499 0.006  24.544 0.009  24.922 0.012  24.753 0.009    3.692     0.045           "[OII], [NeIII]3869"
 9731 39.9684041 -1.5746842 0.3743 3 3  23.752 0.014    -2.0 0.002  20.539 0.001  20.103 0.000  19.829 0.000  19.674 0.000  19.552 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D, H-a"
 9736 39.9726989 -1.5731645 0.3774 3 1  27.856 0.164  25.965 0.033  24.971 0.009  24.619 0.008  24.473 0.010  24.360 0.009  24.277 0.008    1.000     0.000           "Ca H+K? H+K? (weak), D4000? (weak)"
 9753 39.9718141 -1.5747848 0.3681 3 3  24.514 0.015    -2.0 0.002  21.341 0.001  20.914 0.001  20.648 0.001  20.500 0.001  20.386 0.000    1.000     0.000           "K,H,G,Na-D,5268,Mg-b,..."
 9773 39.9825795 -1.5731738 0.3941 1 3  25.066 0.014  24.267 0.007  23.921 0.004  23.912 0.005  23.922 0.007  23.908 0.006  23.910 0.006    1.000     0.000           "OII*2, H-b, OIII*2, H-a OII, Hb, OIII, H-a"
 9774 39.9580118 -1.5738796 1.0502 2 3  24.136 0.009  23.854 0.008  23.423 0.004  23.400 0.004  23.171 0.005  23.159 0.005  23.245 0.005    2.033     0.013           "em: OII ; abs: FeI, MgII, MgI"
 9779 39.9896351 -1.5757185 0.2559 1 3  22.725 0.742  21.708 0.745  21.245 0.749  21.071 0.747  20.896 0.745  20.820 0.745  20.748 0.747    1.000     0.000           "OII, Ca H+K, G-band, Hb, OIII, Na-D, H-a, NII, SII, balmer abs"
 9800 39.9800286 -1.5731756 0.2314 1 3  24.773 0.015  23.975 0.009  23.685 0.004  23.667 0.005  23.597 0.008  23.577 0.007  23.562 0.006    1.000     0.000           "Hb, [OIII]"
 9825 39.9731035 -1.5755063 0.3903 3 3  23.364 0.006  21.685 0.002  20.981 0.001  20.766 0.001  20.607 0.001  20.502 0.001  20.416 0.001    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D, Balmer abs."
 9862 39.9589732 -1.5733469 1.0333 2 3  25.530 0.021  25.417 0.021  24.810 0.008  24.568 0.008  24.496 0.011  24.457 0.010  24.482 0.009    2.309     0.014           "OII, other line at 7692 possibly from 10241 [OII]doublet"
 9884 39.9676480 -1.5733946 0.3808 3 3  25.971 0.058    -2.0 0.009  22.818 0.002  22.446 0.002  22.241 0.002  22.130 0.002  22.043 0.002    1.000     0.000           "K,H,G"
 9914 39.9600675 -1.5731837 0.2071 1 3  23.889 0.006  23.152 0.003  22.950 0.002  23.017 0.002  22.997 0.004  22.998 0.004  22.984 0.003    1.000     0.000           "Hg,Hb,OIII,Ha,NII,SII in emission"
 9919 39.9783732 -1.5743603 0.3675 3 3  24.599 0.021    -2.0 0.003  21.303 0.001  20.860 0.001  20.587 0.001  20.435 0.001  20.316 0.001    1.000     0.000           "K,H,G,Na-D,5268,Mg-b,..."
 9930 39.9616618 -1.5725162 0.2258 1 3  24.945 0.014  24.025 0.006  23.675 0.003  23.635 0.004  23.565 0.005  23.533 0.005  23.495 0.004    1.000     0.000           "Hb, [OIII]"
 9965 39.9604112 -1.5727100 0.8047 2 3  26.412 0.042  25.942 0.029  25.171 0.009  25.067 0.011  25.009 0.015  25.028 0.015  24.970 0.013    2.132     0.010           "[OII], [OIII], Hb (weak)"
10003 39.9595784 -1.5727810 0.2251 1 3  22.847 0.003  22.144 0.002  21.879 0.001  21.886 0.001  21.807 0.002  21.781 0.002  21.739 0.001    1.000     0.000           "Hb , OIII*2 , Ha"
10011 39.9557686 -1.5867075 0.0000 0 3    -1.0 0.000    -1.0 0.000    -1.0 0.000  13.769 0.000  13.955 0.000  13.919 0.000    -1.0 0.000    1.000     0.000           "star"
10013 39.9550791 -1.5720095 0.6895 6 2  27.587 0.092  27.422 0.085  26.604 0.026  26.761 0.039  26.717 0.055  26.874 0.062  26.794 0.052    1.405     0.004           "Hb, [OIII]"
10049 39.9597415 -1.5734068 0.3766 3 3  24.542 0.014    -2.0 0.002  21.267 0.001  20.815 0.000  20.535 0.001  20.374 0.000  20.259 0.000    1.000     0.000           "Ca H+K, Gband, Mg-b, Na-D, Balmer absorption"
10056 39.9819225 -1.5721741 0.4227 1 3  25.372 0.016  24.559 0.009  24.172 0.004  24.149 0.005  24.105 0.007  24.047 0.006  24.022 0.006    1.229     0.003           "[OII], Hg, Hb, [OIII] OII, Hb, OIII, Ha"
10059 39.9750650 -1.5721174 3.1563 3 3  28.293 0.615  27.074 0.681  26.826 0.713  26.946 0.682  26.958 0.632  26.780 0.663  26.394 0.681   21.270     0.746      38.2 "Lyman-alpha abs"
10102 39.9865502 -1.5727843 1.061  2 2  26.716 0.057  26.450 0.052  25.717 0.018  25.394 0.017  25.327 0.023  25.238 0.020  25.258 0.019    2.630     0.069           "[OII]"
10141 39.9911227 -1.5722446 0.7995 2 2  27.608 0.117  27.540 0.128  26.247 0.027  26.092 0.031  25.957 0.040  25.966 0.040  25.869 0.032    1.502     0.014           "[OII],H-b,[OIII]"
10162 39.9753595 -1.5719459 0.2069 1 3  25.839 0.024  25.065 0.014  24.827 0.007  24.860 0.010  24.908 0.015  24.871 0.013  24.841 0.012    1.000     0.000           "CaH (?), Hb, OIII, H-a Hb, OIII, Ha"
10169 39.9795256 -1.5717791 4.2476 5 3 -29.134 0.836    -2.0 0.028  25.544 0.010  25.901 0.019  26.035 0.031  26.136 0.032  26.177 0.031   12.732     0.443      13.1 "Ly-a, slight Lyman break"
10170 39.9799317 -1.5713867 3.9359 5 3 -29.718 1.829    -2.0 0.058  27.266 0.030  27.597 0.053  27.949 0.108  27.655 0.077  27.823 0.084   10.094     0.323      26.1 "Ly-a"
10189 39.9782538 -1.5718363 0.3757 3 2  27.863 0.178    -2.0 0.025  24.613 0.007  24.313 0.008  24.153 0.011  24.094 0.009  24.024 0.008    1.000     0.000           "Ca H+K,G,Mg-b?, Na-D?, Balmer abs? Ca-K, Ca-H"
10196 39.9622333 -1.5720594 4.916  5 2 -29.271 99.0   27.613 0.085  27.225 0.039  27.438 0.059  27.833 0.124  27.697 0.103  28.011 0.129   82.083    12.149      24.2 "Ly-a at z=4.916? [OII] at z=0.929?"
10220 39.9847016 -1.5724546 0.6357 3 1  26.828 0.104  25.320 0.030  23.529 0.004  22.181 0.001  21.771 0.002  21.589 0.001  21.439 0.001    1.918     0.022           "K,H,G?"
10223 39.9814350 -1.5719092 0.7243 2 3  26.320 0.040  25.396 0.020  24.499 0.006  24.329 0.006  24.196 0.008  24.212 0.008  24.155 0.007    2.590     0.031           "OII, Ca H+K, Hb, OIII, Balmer abs [OII], [OIII], Hb, Hg?, Hd?, Balmer series (abs)"
10241 39.9598514 -1.5722887 1.0653 2 3  24.961 0.016  24.747 0.014  24.058 0.005  23.693 0.004  23.519 0.005  23.456 0.005  23.471 0.005    2.563     0.015           "OII [OII],[NeIII],Hd,Hg"
10242 39.9780282 -1.5732565 0.3767 3 3  24.962 0.024    -2.0 0.004  21.757 0.001  21.322 0.001  21.060 0.001  20.915 0.001  20.801 0.001    1.000     0.000           "Ca-K, Ca-H, G-band, Mg-b, Na-D + Balmer serie in absorption"
10266 39.9768464 -1.5721164 0.3766 3 3  26.404 0.066    -2.0 0.011  23.258 0.003  22.877 0.003  22.674 0.004  22.561 0.003  22.470 0.003    1.000     0.000           "Ca H+K, G-band, Mg-b, Na-D, Balmer break"
10267 39.9779644 -1.5716044 0.3763 3 3  26.339 0.042  24.374 0.008  23.428 0.002  23.054 0.002  22.848 0.003  22.745 0.002  22.657 0.002    1.000     0.000           "Ca-K,Ca-H,G,Ba-B"
10276 39.9883804 -1.5717646 0.3732 3 1  27.116 0.116    -2.0 0.021  24.176 0.006  23.851 0.006  23.652 0.007  23.582 0.006  23.500 0.005    1.000     0.000           "Ca H+K?, Balmers?, G-band? (all weak)"
10282 39.9743213 -1.5732464 0.3682 3 3  24.142 0.015    -2.0 0.003  21.077 0.001  20.667 0.001  20.406 0.001  20.262 0.001  20.147 0.001    1.000     0.000           "Ca H+K, G-Band, Mg-b, Na-D, Balmer abs."
10287 39.9857361 -1.5739812 1.0619 2 3  23.552 2.744  22.290 2.755  21.319 2.773  20.649 2.769  20.293 2.761  20.114 2.763  19.965 2.761    3.294     0.077           "[OII],Fe I+II,Hd,Hg"
10288 39.9694032 -1.5736471 0.4649 3 3  24.116 0.016    -2.0 0.002  20.515 0.000  19.981 0.000  19.682 0.000  19.488 0.000  19.317 0.000    2.373     0.010           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D, H-a"
10293 39.9901951 -1.5712154 5.6154 5 3 -29.383 0.579 -29.219 0.781    -2.0 0.035  26.539 0.027  26.621 0.043  26.686 0.045  26.700 0.041    2.383     0.048           "Ly-a"
10306 39.9882503 -1.5723899 0.3763 3 3  24.765 0.020  22.810 0.004  21.858 0.001  21.475 0.001  21.249 0.001  21.138 0.001  21.045 0.001    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268"
10316 39.9806909 -1.5711198 3.0171 5 3  25.662 0.017  25.160 0.012  25.154 0.008  25.366 0.013  25.426 0.020  25.259 0.017  25.155 0.014    7.637     0.222      27.1 "Ly-a,CIII]"
10404 39.9875212 -1.5713428 0.3767 3 2  26.480 0.051  24.653 0.011  23.720 0.003  23.403 0.003  23.228 0.004  23.140 0.003  23.076 0.003    1.000     0.000           "3934, 3970"
10409 39.9531681 -1.5760230 0.3685 3 3  23.047 0.010    -2.0 0.002  19.830 0.000  19.379 0.000  19.102 0.000  18.943 0.000  18.810 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b, Na-D"
10445 39.9699388 -1.5713551 0.3463 1 3  25.746 0.024  24.733 0.011  24.346 0.005  24.257 0.006  24.159 0.008  24.134 0.007  24.052 0.006    1.000     0.000           "H-a,H-b,OII,OIII Hb,[OIII]4959,[OIII]5007"
10487 39.9610231 -1.5720070 0.3659 3 3  24.219 0.015  22.250 0.003  21.331 0.001  20.977 0.001  20.759 0.001  20.635 0.001  20.539 0.001    1.000     0.000           "K,H,G,H-a"
10498 39.9706418 -1.5708827 4.3381 5 2 -29.462 0.525  27.647 0.081  26.928 0.027  27.050 0.039  27.144 0.063  26.997 0.051  27.048 0.050    2.191     0.088      40.1 "Ly-a"
10503 39.9630771 -1.5707120 4.916  5 2 -29.352 1.059  27.705 0.087  27.126 0.034  27.404 0.054  27.565 0.093  27.949 0.125  28.056 0.128   19.518     0.730      24.1 "Ly-a at z=4.916? [OII] at z=0.929?"
10514 39.9559819 -1.5719943 0.1331 3 2  25.173 0.035  23.645 0.009  22.985 0.003  22.727 0.003  22.584 0.004  22.522 0.004  22.462 0.003    1.000     0.000           "Hb,Ha in absorption"
10526 39.9833507 -1.5704081 5.6459 5 3 -29.528 0.435  28.238 0.134  27.515 0.045  27.483 0.058  27.504 0.086  27.452 0.076  27.603 0.082    7.569     0.291      30.1 "Ly-a"
10529 39.9819802 -1.5712693 0.3751 3 3  27.167 0.108  25.237 0.021  24.294 0.006  23.926 0.005  23.702 0.007  23.629 0.006  23.531 0.005    1.000     0.000           "H+K, G band, D4000 Ca-K,Ca-H,G,Ba-B"
10543 39.9718173 -1.5709613 0.3789 2 1  27.396 0.127  25.531 0.027  24.601 0.007  24.325 0.007  24.185 0.009  24.129 0.008  24.065 0.007    1.000     0.000           "Ca H+K, weak [OII]? OII"
10544 39.9793302 -1.5707462 0.256  1 3  25.226 0.012  24.591 0.008  24.304 0.004  24.286 0.005  24.225 0.007  24.203 0.006  24.175 0.006    1.000     0.000           "H-a,H-b,OIII, SII?(weak) Hb,[OIII]4959,[OIII]5007"
10554 39.9712886 -1.5709686 0.3797 3 3  26.202 0.041    -2.0 0.007  23.123 0.002  22.736 0.002  22.510 0.002  22.390 0.002  22.285 0.001    1.000     0.000           "Ca H+K, Mgb, G band, Balmer series (abs), NaD, 5268"
10556 39.9700266 -1.5701678 5.2437 5 3 -29.929 0.968  29.284 0.235  28.477 0.073  28.199 0.074  28.302 0.122  28.400 0.130  28.232 0.097    1.175     0.043      34.1 "Ly-a"
10560 39.9708659 -1.5726849 0.3785 3 3  23.984 0.011    -2.0 0.002  20.564 0.000  20.085 0.000  19.782 0.000  19.608 0.000  19.471 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D, H-a"
10561 39.9841197 -1.5708738 3.4809 4 3  26.854 0.707  25.300 0.733  25.194 0.742  25.516 0.736  25.478 0.727  25.700 0.728  25.194 0.730    5.882     0.219      12.3 "Ly-Break,CIII],OI,SiII"
10568 39.9659303 -1.5707292 0.3669 3 2  27.038 0.125    -2.0 0.022  24.162 0.006  23.940 0.005  23.806 0.006  23.756 0.005  23.705 0.005    1.000     0.000           "Possible Ca H+K, Hg, Hb K,H"
10581 39.9849011 -1.5748287 0.3696 3 3  23.044 0.008    -2.0 0.001  19.866 0.000  19.423 0.000  19.147 0.000  18.996 0.000  18.856 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, Mg-b, Na-D + Balmer serie in absorption"
10587 39.9791430 -1.5714333 0.2069 1 3  26.529 0.712  25.740 0.730  25.194 0.740  25.516 0.733  25.478 0.725  25.260 0.726  25.946 0.726    1.000     0.000           "Ha,[OIII],Hb"
10592 39.9628481 -1.5711688 0.3711 3 3  26.563 0.087  24.804 0.019  23.923 0.005  23.651 0.005  23.513 0.007  23.444 0.006  23.383 0.005    1.000     0.000           "Ca-K, Ca-H, H-b, H-a Ca H+K, (G-band), Balmer break"
10594 39.9831126 -1.5704246 0.2559 1 3  25.160 0.012  24.373 0.007  24.203 0.004  24.275 0.005  24.248 0.008  24.237 0.007  24.254 0.007    1.000     0.000           "Hb, OIII, H-a H-b, [OIII], H-a,  [SII]"
10632 39.9681389 -1.5711040 0.3721 3 3  25.533 0.025  23.933 0.007  23.113 0.002  22.826 0.002  22.671 0.003  22.585 0.002  22.522 0.002    1.000     0.000           "Ca H+K, Mgb, G band, Balmer series (abs), NaD"
10639 39.9749677 -1.5701802 0.3239 1 3  27.434 0.068  26.723 0.042  26.475 0.022  26.380 0.026  26.334 0.037  26.323 0.034  26.395 0.034    1.000     0.000           "[OII],Hb,[OIII],Ha"
10646 39.9650572 -1.5713528 0.3646 3 3  23.316 0.006  21.322 0.001  20.356 0.000  19.942 0.000  19.681 0.000  19.540 0.000  19.428 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D"
10671 39.9684150 -1.5715051 2.7512 4 2  26.418 0.701  25.740 0.720  25.947 0.724  26.269 0.694  26.230 0.676  26.452 0.681  25.946 0.675    5.093     0.249 10.1+10.2 "CIII]"
10710 39.9813243 -1.5727703 0.3698 3 3  23.596 0.010    -2.0 0.002  20.528 0.001  20.068 0.000  19.775 0.001  19.621 0.000  19.480 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D, H-a"
10722 39.9642865 -1.5724500 0.3689 3 3  23.860 0.014    -2.0 0.002  20.873 0.001  20.500 0.001  20.266 0.001  20.128 0.001  20.019 0.001    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
10747 39.9903395 -1.5702007 0.6044 2 3  25.666 0.018  25.139 0.013  24.558 0.005  24.541 0.007  24.541 0.010  24.499 0.009  24.446 0.008    1.393     0.008           "[OII]3730, Hgamma, [NeIII]3870, Hb, [OIII]4959,5007 OII, Hb, OIII"
10763 39.9660005 -1.5721155 0.3819 3 3  23.283 0.010    -2.0 0.002  20.052 0.000  19.614 0.000  19.338 0.000  19.188 0.000  19.056 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, Na-D, Mg-b"
10784 39.9856146 -1.5708541 0.3654 3 3  25.303 0.022  23.460 0.005  22.608 0.002  22.304 0.002  22.114 0.002  22.008 0.002  21.916 0.001    1.000     0.000           "Ca H+K, Na-D, Balmer abs."
10793 39.9891348 -1.5698546 2.383  4 3  25.216 0.011    -2.0 0.010    -2.0 0.007  24.997 0.009  24.784 0.011  24.776 0.011  24.391 0.007    2.301     0.044           "CIII]"
10844 39.9662845 -1.5693446 4.4953 5 2 -30.253 99.0  -30.049 0.392  29.699 0.166  30.049 0.287 -29.866 0.519  29.946 0.361 -30.052 5.899    4.983     0.081      32.1 "Ly-a"
10851 39.9747496 -1.5693301 5.4476 5 3 -30.158 3.240 -29.946 0.457  29.555 0.591  29.416 0.576  29.348 0.483 -29.815 0.286  29.626 0.515    8.568     0.210      31.1 "Ly-a"
10866 39.9560286 -1.5703930 0.5471 2 3  24.912 1.154  24.380 1.164  23.834 1.181  23.883 1.176  23.730 1.164  23.668 1.167  23.689 1.171    1.276     0.003           "[OII], Hd, Hg, Hb, [OIII] OII, Hg, Hb OIII"
10871 39.9655219 -1.5702204 0.3857 3 3  28.009 0.333    -2.0 0.041  24.698 0.011  24.376 0.009  24.248 0.011  24.157 0.010  24.123 0.009    1.000     0.000           "Ca-K,Ca-H Ca-KH, Hb, MgI5176"
10878 39.9891520 -1.5695247 0.3801 1 3  26.994 0.048  26.080 0.025  25.778 0.013  25.738 0.016  25.705 0.024  25.672 0.021  25.722 0.021    1.000     0.000           "Ha,[OII],[OIII],Hb"
10883 39.9688182 -1.5699189 0.6239 2 3  25.805 0.028  25.400 0.022  24.926 0.009  25.075 0.014  25.209 0.024  25.215 0.022  25.197 0.021    5.047     0.069           "Hb,[OIII]4959,[OIII]5007 OII, Hb, OIII"
10958 39.9861654 -1.5691121 3.909  5 3 -29.889 0.611  27.934 0.073  28.340 0.070  28.642 0.120  28.668 0.179  28.828 0.193  28.849 0.185    3.534     0.115           "Ly-a"
10961 39.9658333 -1.5710638 0.3848 3 3  24.933 0.024    -2.0 0.004  21.961 0.001  21.632 0.001  21.432 0.001  21.319 0.001  21.225 0.001    1.000     0.000           "Ca-K, Ca-H, G-band, H-*, Mg-b,  5268, Na-D"
10965 39.9817972 -1.5708696 0.3758 3 3  24.365 0.014    -2.0 0.002  21.287 0.001  20.881 0.001  20.616 0.001  20.471 0.001  20.351 0.001    1.000     0.000           "Ca H+K, Gband, Mg-b, Na-D, Balmer absorption"
11036 39.9756789 -1.5697542 0.3799 3 2  27.284 0.114    -2.0 0.019  24.224 0.005  23.869 0.005  23.702 0.006  23.615 0.005  23.559 0.005    1.000     0.000           "Ca-H, Ca-K, Balmer lines (abs), Balmer break"
11076 39.9628812 -1.5693923 0.6806 2 3  26.299 0.037  25.753 0.024  25.088 0.009  25.099 0.011  25.063 0.016  25.152 0.016  25.117 0.014    2.184     0.009           "[OII],[NeIII],Hd,Hg,Hb,[OIII]"
11122 39.9586115 -1.5709409 0.3645 3 3  23.673 0.012    -2.0 0.002  20.628 0.001  20.204 0.000  19.941 0.001  19.800 0.000  19.688 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
11137 39.9751974 -1.5688035 4.248  5 3 -29.135 0.437    -2.0 0.039  25.899 0.014  26.241 0.025  26.380 0.043  26.395 0.040  26.544 0.044    9.868     0.305      13.2 "Ly-a"
11170 39.9824436 -1.5721775 0.3768 3 3  23.306 0.008    -2.0 0.001  20.030 0.000  19.572 0.000  19.294 0.000  19.139 0.000  18.996 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, Mg-b, Na-D + Balmer serie in absorption"
11196 39.9729981 -1.5690700 0.3778 3 1  27.38  0.122  25.621 0.028  24.675 0.008  24.351 0.007  24.194 0.010  24.139 0.008  24.067 0.007    1.000     0.000           " H+K, G Band?, H-b?"
11212 39.9857349 -1.5695380 1.2945 2 3  26.345 0.712  25.740 0.714  25.947 0.734  25.516 0.730  25.037 0.720  24.947 0.721  25.194 0.725    2.682     0.064           "[OII] doublet, FeII abs."
11215 39.9864654 -1.5698847 1.0341 2 3  25.146 0.020  24.898 0.019  24.254 0.007  24.232 0.010  24.207 0.014  24.195 0.013  24.259 0.013    2.239     0.045           "OII doublet in emission OII"
11221 39.9649582 -1.5709484 0.3658 3 3  24.591 0.015  22.764 0.003  21.892 0.001  21.595 0.001  21.391 0.001  21.286 0.001  21.196 0.001    1.000     0.000           "Ca-K, Ca-H, G-band, H-*, Mg-b,  5268, Na-D"
11222 39.9608287 -1.5692260 4.4897 5 1  28.932 0.299  28.466 0.906  27.332 1.135  27.748 1.102  27.846 1.050  27.759 1.066  28.047 1.035    6.864     0.144      29.3 "Ly-a (weak)"
11269 39.9811764 -1.5689598 0.3813 3 3  26.295 0.046    -2.0 0.008  23.179 0.002  22.800 0.002  22.566 0.002  22.447 0.002  22.345 0.002    1.000     0.000           "Ca H+K, Mgb"
11274 39.9673647 -1.5682196 0.6038 2 3  27.258 0.051  26.888 0.042  26.305 0.016  26.307 0.021  26.466 0.037  26.363 0.031  26.406 0.030    2.457     0.011           "OII, Hb, OIII"
11307 39.9744646 -1.5680941 3.9359 5 3  28.990 0.209  27.113 0.044  27.015 0.026  27.288 0.044  27.300 0.067  27.399 0.067  27.517 0.070    7.636     0.171      26.2 "Ly-a, CIV?"
11312 39.9767606 -1.5685365 0.7167 2 3  28.276 0.156  27.783 0.117  26.957 0.036  26.849 0.043  26.667 0.054  26.745 0.053  26.647 0.046    2.975     0.017           "OII, OIII"
11336 39.9902296 -1.5699798 0.3688 3 3  24.590 0.013    -2.0 0.002  21.592 0.001  21.220 0.001  20.982 0.001  20.856 0.001  20.754 0.001    1.000     0.000           "K,H,NaD,5268,Mg-b,Hg,Hd... absorption"
11344 39.9673448 -1.5697260 0.3792 3 3  24.725 0.028    -2.0 0.004  21.532 0.001  21.083 0.001  20.817 0.001  20.665 0.001  20.546 0.001    1.000     0.000           "K,H,G,Na-D,5268,Mg-b, Ha, Hb, Hg... absorption"
11377 39.9900525 -1.5696469 1.0582 2 3  23.463 0.004  23.126 0.004  22.393 0.001  22.060 0.001  21.912 0.002  21.862 0.001  21.840 0.001    1.730     0.019           "[OII],Hd,Hg, Fe II abs, Mg I+II abs, Ca H+K, G-Band"
11409 39.9708675 -1.5684019 0.3766 3 3  27.632 0.147  25.972 0.037  25.037 0.010  24.778 0.011  24.646 0.014  24.597 0.012  24.566 0.011    1.000     0.000           "K,H, D4000 break"
11457 39.9780826 -1.5691445 1.2646 2 3  23.904 0.007  23.655 0.006  23.161 0.003  22.663 0.002  22.588 0.003  22.533 0.003  22.449 0.002    5.914     0.073           "[OII], FeII, MgII, MgI, [NeIII] ,Balmer series"
11481 39.9864216 -1.5681274 2.5607 4 1  27.056 0.060  25.675 0.020  25.244 0.009  25.297 0.013  25.230 0.017  25.124 0.015  24.869 0.011    2.884     0.074           "CIII] (weak)"
11500 39.9836670 -1.5675996 4.4897 5 1 -29.419 0.547  28.880 0.462  27.465 1.105  27.706 1.000  27.921 0.519  28.115 0.904  27.904 0.591    4.962     0.155      29.2 "Ly-a (weak)"
11527 39.9557974 -1.5683276 0.3808 3 3  26.095 0.052    -2.0 0.008  22.986 0.002  22.628 0.003  22.431 0.003  22.324 0.003  22.245 0.002    1.000     0.000           "K,H,Hd,Hg,G"
11540 39.9789532 -1.5674567 1.9553 4 2  25.751 0.017  25.773 0.021  25.905 0.016  25.850 0.020  25.642 0.024  25.373 0.018  25.231 0.014    6.622     0.118       3.3 "CIII]"
11557 39.9824416 -1.5683801 0.3808 3 3  25.507 0.029  23.687 0.006  22.871 0.002  22.574 0.002  22.411 0.003  22.336 0.002  22.262 0.002    1.000     0.000           "K,H, Hb,Hg, Balmers"
11596 39.9654712 -1.5678004 0.3782 3 3  26.520 0.092  24.591 0.017  23.602 0.004  23.235 0.003  23.053 0.004  22.948 0.003  22.873 0.003    1.000     0.000           "Ca-K, OIII, OII"
11651 39.9724399 -1.5671511 3.0161 5 3  25.665 0.652  25.300 0.604  25.194 0.689  25.516 0.631  25.478 0.020  25.260 0.584  25.194 0.607    5.947     0.118      27.3 "Ly-a,CIII]"
11727 39.9579408 -1.5682197 1.1933 2 3  24.174 0.011  23.746 0.008  22.996 0.003  22.455 0.002  22.322 0.003  22.151 0.002  22.015 0.002    2.138     0.012           "[OII], Mg I+II, Fe II, Hd"
11730 39.9801126 -1.5667264 5.9386 5 3 -29.381 0.787 -29.222 99.0   27.236 0.039  26.556 0.727  26.809 0.706  26.945 0.704  26.938 0.704   12.668     0.484      23.1 "Ly-a, OI?"
11772 39.9831820 -1.5673346 0.3724 3 3  26.723 0.067    -2.0 0.012  23.671 0.003  23.305 0.003  23.104 0.004  23.016 0.003  22.931 0.003    1.000     0.000           "Ca H+K,Mg-b?,Na-D?, Balmer abs?"
11794 39.9696092 -1.5666249 3.4809 4 3  26.908 0.701  25.740 0.732  25.194 0.742  25.516 0.736  25.478 0.725  25.700 0.726  25.194 0.730    4.854     0.095      12.1 "Ly-Break,CIII],OI,SiII"
11827 39.9771658 -1.5662748 5.9386 5 3 -30.047 99.0  -29.812 1.042  28.649 0.078  27.958 0.056  28.482 0.131  28.578 0.132  28.735 0.143    7.197     0.292      23.3 "Ly-a"
11828 39.9724040 -1.5663533 5.6459 5 3 -29.949 99.0  -29.779 1.841  28.812 0.100  28.594 0.105  28.980 0.227  28.889 0.189  29.046 0.208    6.581     0.170      30.2 "Ly-a"
11834 39.9728372 -1.5677093 0.3697 3 3  25.790 0.036  23.861 0.007  22.972 0.002  22.656 0.002  22.471 0.003  22.380 0.002  22.300 0.002    1.000     0.000           "H,K,Hg,G,Hb,Mgb,NaD in absorption"
11852 39.9690741 -1.5664642 1.0325 2 3  27.139 0.051  27.200 0.064  26.748 0.028  26.509 0.029  26.480 0.042  26.636 0.044  26.761 0.047    8.581     0.139           "[OII]"
11867 39.9827542 -1.5676315 0.3622 3 3  25.031 0.018  23.403 0.005  22.696 0.002  22.449 0.002  22.305 0.002  22.229 0.002  22.167 0.002    1.000     0.000           "Ca H+K, Mg-b (?), Balmer absorption"
11881 39.9722158 -1.5684379 0.3696 3 3  24.959 0.023  22.970 0.004  21.997 0.001  21.588 0.001  21.344 0.001  21.216 0.001  21.114 0.001    1.000     0.000           "Ca-K, Ca-H, G-band, H-*, Mg-b,  5268, Na-D"
11917 39.9696999 -1.5719049 0.378  3 3  23.070 0.009    -2.0 0.001  19.826 0.000  19.343 0.000  19.051 0.000  18.875 0.000  18.730 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b, Na-D"
11928 39.9815388 -1.5658624 6.1735 5 3 -30.453 6.346 -30.213 5.941  29.763 0.150 -30.348 0.418 -29.989 0.867 -30.044 1.347 -30.131 0.426    7.083     0.233      35.1 "Ly-a"
11950 39.9787615 -1.5666667 0.3658 3 3  27.123 0.094  25.165 0.018  24.285 0.005  23.975 0.005  23.818 0.007  23.742 0.006  23.684 0.005    1.000     0.000           "H,K,Hg,G H+K"
11961 39.9586671 -1.5663446 0.249  3 1  27.272 0.112  25.515 0.024  24.575 0.007  24.306 0.006  24.189 0.009  24.123 0.007  24.061 0.007    1.000     0.000           "[OII]3730 Balmer abs, Ca H+K"
11993 39.9822456 -1.5660727 1.1958 2 3  26.120 0.027  26.219 0.034  25.956 0.018  25.663 0.018  25.809 0.031  25.789 0.028  25.693 0.024    2.963     0.048           "[OII]"
12084 39.9705958 -1.5692733 0.385  3 3  23.981 0.014    -2.0 0.002  20.797 0.001  20.364 0.001  20.103 0.001  19.959 0.001  19.832 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
12097 39.9769335 -1.5665420 0.3744 3 3  25.460 0.026  23.517 0.005  22.568 0.001  22.186 0.001  21.977 0.002  21.878 0.001  21.788 0.001    1.000     0.000           "Ca H+K, G-Band, Na-D, Balmer abs."
12137 39.9831518 -1.5662211 4.2561 3 3 -28.678 1.746    -2.0 0.025  24.002 0.746  23.883 0.744  23.845 0.740  23.952 0.741  24.001 0.742    4.595     0.133           "Lyman Break, SiII, OI, CII, SiIV?"
12150 39.9741393 -1.5651108 0.3605 1 3 -30.146 0.718  28.942 0.140  28.963 0.093  29.025 0.129  28.902 0.177  29.080 0.187  29.081 0.173    1.000     0.000           "[OII], H-b (weak), [OIII] (weak), H-a, [SII] (weak), [NII]?"
12154 39.9615516 -1.5668084 0.3679 1 3  24.965 0.029  23.768 0.010  23.136 0.004  22.924 0.004  22.774 0.005  22.686 0.004  22.605 0.004    1.000     0.000           "Ha, [OIII], Hb, [NII], [SII], [NeIII], Balmer series (abs), Ca H+K"
12170 39.9679103 -1.5670155 0.2517 1 3  24.042 0.011  22.885 0.004  22.345 0.002  22.146 0.002  21.997 0.003  21.934 0.002  21.865 0.002    1.000     0.000           "Hd,Hg,Hb,OIII,Ha,NII,SiII, Ca H+K, G-Band,Mg-b,Na-D, Balmer absorption"
12171 39.9709465 -1.5655008 0.368  3 3  27.167 0.077  25.496 0.019  24.663 0.006  24.456 0.006  24.316 0.008  24.259 0.007  24.203 0.007    1.000     0.000           "Ca-K, Ca-H H+K, Mgb, Balmers (abs)"
12195 39.9784127 -1.5652248 0.8406 2 3  27.561 0.077  27.255 0.069  26.508 0.023  26.620 0.034  26.684 0.052  26.630 0.046  26.562 0.041    3.201     0.028           "weak[OII],Hb,[OIII]"
12201 39.9729881 -1.5658651 0.3716 3 2  27.121 0.100    -2.0 0.017  24.044 0.005  23.679 0.004  23.481 0.005  23.367 0.004  23.281 0.004    1.000     0.000           "Ca H+K, G-Band Ca H+K, Mg-b?, Balmer abs?"
12202 39.9656803 -1.5668422 1.955  4 3  24.472 2.250  24.548 2.148  24.754 2.296  24.764 2.410  24.483 2.199  23.952 2.415  24.001 2.331   78.263     9.442       3.1 "[OII]? CIII, OIII1666"
12226 39.9756083 -1.5667255 0.3683 3 3  25.003 0.028    -2.0 0.005  22.026 0.001  21.660 0.002  21.440 0.002  21.327 0.002  21.228 0.001    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, [OIII],  Mg-b, 5268, Na-D, H-a"
12234 39.9791208 -1.5654461 0.3818 1 3  26.608 0.038  25.939 0.024  26.077 0.018  26.248 0.029  26.390 0.047  26.407 0.045  26.381 0.042    1.000     0.000           "OII, Hb, OIII, Ha"
12236 39.9684644 -1.5657976 1.9555 4 3  24.399 0.010  24.442 0.012  24.529 0.009  24.481 0.011  24.384 0.014  24.124 0.010  23.983 0.009   81.611     8.232       3.2 "OII CIII], FeII? (slight offset)"
12255 39.9742230 -1.5650313 0.3603 1 2  26.718 0.033  26.822 0.042  27.004 0.033  27.328 0.058  27.406 0.094  27.310 0.079  27.178 0.065    1.000     0.000           "[OII],weak Ha"
12305 39.9640481 -1.5664490 0.3603 3 3  23.742 0.011  22.298 0.003  21.818 0.001  21.703 0.001  21.587 0.002  21.523 0.002  21.468 0.002    1.000     0.000           "Ca-K, Ca-H, Mg-b, Na-D + Balmer serie in absorption"
12334 39.9670079 -1.5655307 0.3704 3 2  26.712 0.075  24.900 0.017  23.928 0.004  23.575 0.004  23.391 0.005  23.312 0.004  23.231 0.004    1.000     0.000           "Ca-K, Ca-H, H-d?, [OI], H-a Ca H+K, possible Hg abs."
12337 39.9684227 -1.5646480 4.4897 5 3  28.925 1.479  28.241 2.098  26.820 2.833  26.269 2.507  26.230 2.268  26.452 2.477  25.946 2.383   18.493     0.548      29.1 "Ly-a"
12342 39.9758248 -1.5644423 6.1735 5 3 -30.534 0.586 -30.391 99.0   29.995 0.171 -30.517 0.647 -30.073 99.0  -30.211 0.630 -30.216 0.644    7.340     0.226      35.2 "Ly-a"
12379 39.9711046 -1.5660463 0.3731 3 3  24.570 0.014    -2.0 0.003  21.527 0.001  21.088 0.001  20.825 0.001  20.685 0.001  20.574 0.001    1.000     0.000           "K,H,G,Na-D,5268,Mg-b, Ha, Hb, Hg... absorption"
12392 39.9805115 -1.5682444 0.3821 3 3  23.217 0.009    -2.0 0.001  19.940 0.000  19.455 0.000  19.161 0.000  18.997 0.000  18.847 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, Mg-b, Na-D + Balmer serie in absorption"
12452 39.9803090 -1.5686209 0.3829 3 3  26.664 0.049    -2.0 0.008  23.497 0.002  23.108 0.002  22.858 0.002  22.732 0.002  22.621 0.002    1.000     0.000           "Ca-K,Ca-H,G,Ba-B"
12497 39.9588935 -1.5648211 0.379  3 2  26.743 0.091    -2.0 0.015  23.707 0.004  23.394 0.004  23.216 0.005  23.115 0.004  23.032 0.004    1.000     0.000           "Ca-H+K? Na-D? Balmer abs?"
12543 39.9588809 -1.5652837 1.2656 2 3  23.405 0.004  23.085 0.003  22.528 0.001  22.017 0.001  21.934 0.002  21.839 0.001  21.740 0.001    2.183     0.013           "FeII, MgII, [OII], possible [NeIII], Balmer abs."
12560 39.9705715 -1.5653061 0.3687 3 3  24.949 0.023    -2.0 0.004  21.896 0.001  21.478 0.001  21.235 0.001  21.109 0.001  21.008 0.001    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D"
12594 39.9759107 -1.5638866 0.3631 3 3  26.185 0.027  24.238 0.005  23.271 0.001  22.927 0.001  22.715 0.002  22.614 0.002  22.522 0.001    1.000     0.000           "Ca H+K, G-band, Mg-b, Na-D, Balmer break"
12644 39.9760446 -1.5640082 0.363  3 3  27.235 0.082    -2.0 0.014  24.269 0.004  23.918 0.004  23.706 0.005  23.611 0.004  23.527 0.004    1.000     0.000           "H,K,G,Hb,Mgb,NaD in absorption, faint OII in emission H+K,G band,Mgb,NaD,Balmers (abs)"
12681 39.9848719 -1.5666483 0.3813 3 3  23.704 0.008    -2.0 0.001  20.415 0.000  19.957 0.000  19.670 0.000  19.519 0.000  19.380 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D"
12694 39.9671256 -1.5642296 0.3783 3 3  26.198 0.051  24.279 0.010  23.287 0.003  22.926 0.003  22.736 0.003  22.646 0.003  22.568 0.002    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b"
12709 39.9664009 -1.5641007 0.3296 1 3  25.134 0.017  24.340 0.009  24.130 0.005  24.202 0.007  24.146 0.010  24.147 0.009  24.154 0.009    1.000     0.000           "[OII],[NeIII],Hd,Hg,Hb,[OIII],Ha,[NII],[SII] Emission : [OII], NeIII, [OIII] + Balmer serie in emission"
12718 39.9631900 -1.5657814 0.3739 3 3  23.274 0.007  21.479 0.002  20.465 0.000  20.049 0.000  19.783 0.000  19.633 0.000  19.508 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D, H-a"
12804 39.9679338 -1.5630392 1.0335 2 3  24.859 0.009  24.820 0.010  24.567 0.005  24.482 0.006  24.561 0.010  24.612 0.009  24.789 0.010    3.143     0.031           "[OII]3727,3730, [NeIII]3870, He, Hd, Mg2799 (emission FeII, OII, NEIII, Hd, G-band"
12808 39.9751562 -1.5644394 0.3582 1 3  22.495 0.002  21.530 0.001  21.122 0.001  21.021 0.001  20.883 0.001  20.808 0.001  20.760 0.001    1.000     0.000           "[OII], Ca H+K, Hb, [OIII], Ha, [NII], [SII], Balmer abs."
12828 39.9607916 -1.5646446 0.372  3 3  24.348 0.015  22.368 0.003  21.406 0.001  21.046 0.001  20.816 0.001  20.695 0.001  20.597 0.001    1.000     0.000           "K,H,G,Na-D,Mg-b"
12920 39.9621378 -1.5626678 0.381  1 3  26.105 0.020  25.850 0.017  26.036 0.013  26.190 0.019  26.080 0.025  26.162 0.025  26.280 0.026    1.000     0.000           "[OII],H-b,[OIII]"
12968 39.9661181 -1.5622692 3.9254 5 2 -30.037 99.0   29.897 0.369  28.981 0.103  29.299 0.179  29.407 0.296 -29.779 0.446  29.315 0.234    7.238     0.118           "Ly-a"
12970 39.9588281 -1.5637044 1.2651 2 3  24.785 0.016  24.520 0.014  24.002 0.005  23.459 0.004  23.394 0.006  23.365 0.005  23.282 0.005    2.093     0.012           "[OII], MgII [OII] doublet, possible MgII abs."
12978 39.9638185 -1.5654842 1.031  2 3  23.955 0.011  23.546 0.008  22.755 0.002  22.393 0.002  22.215 0.002  22.138 0.002  22.101 0.002    2.903     0.028      42.1 "FeII, MgII, OII, NeIII (?), Balmer abs"
13027 39.9687336 -1.5625605 0.2063 1 3  26.413 0.030  25.739 0.019  25.695 0.012  25.967 0.019  26.049 0.031  26.155 0.032  26.264 0.033    1.000     0.000           "[OII],Hb,[OIII],Ha"
13028 39.9610796 -1.5626214 2.805  4 2  24.632 0.008  24.374 0.007  24.405 0.004  24.635 0.007  24.721 0.011  24.580 0.009  24.462 0.008    4.045     0.060           "CIII, unknown line at 7160 (rest 1882)"
13037 39.9650028 -1.5640131 0.3778 3 3  24.870 0.028    -2.0 0.004  21.708 0.001  21.293 0.001  21.035 0.001  20.893 0.001  20.777 0.001    1.000     0.000           "Ca-k, Ca-H, G-band,H-b, H-g, Mg-b, Na-D"
13047 39.9621218 -1.5623731 0.5772 2 3  27.103 0.058  25.930 0.022  25.257 0.007  25.163 0.009  25.118 0.012  25.110 0.011  25.044 0.010    1.571     0.010           "[OII],Hb,[OIII]"
13048 39.9621672 -1.5629825 0.3777 3 3  25.450 0.029  23.516 0.005  22.590 0.001  22.225 0.001  21.993 0.002  21.867 0.001  21.756 0.001    1.000     0.000           "Ca H+K, Mg-b, Na-D, Balmer abs."
13073 39.9705602 -1.5642500 0.3715 3 3  24.162 0.012  22.294 0.003  21.442 0.001  21.127 0.001  20.930 0.001  20.824 0.001  20.732 0.001    1.000     0.000           "K,H,G,Na-D,5268,Mg-b, Ha, Hb, Hg... absorption"
13078 39.9776997 -1.5621899 0.9604 2 3  25.736 0.018  25.650 0.020  25.085 0.008  24.922 0.009  24.969 0.015  24.969 0.013  25.097 0.014    3.275     0.041           "[OII], [NeIII], Hg, Hd, MgI?, MgII?"
13104 39.9776764 -1.5628760 0.3825 3 3  26.712 0.074    -2.0 0.013  23.650 0.004  23.296 0.003  23.107 0.004  23.004 0.004  22.925 0.003    1.000     0.000           "OII, Ca-H, Ca-K, Ha, Hb"
13117 39.9668882 -1.5634420 1.0324 2 3  24.331 0.013  23.437 0.007  22.268 0.002  21.570 0.001  21.219 0.001  21.071 0.001  20.967 0.001    2.994     0.022           "OII,NeIII,Hb,NeV"
13133 39.9647728 -1.5630615 0.3815 3 3  25.308 0.023  23.387 0.005  22.485 0.001  22.161 0.001  21.964 0.001  21.852 0.001  21.759 0.001    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D, Balmer absorption"
13176 39.9803883 -1.5643114 0.3633 3 3  23.942 0.011    -2.0 0.002  20.811 0.001  20.345 0.000  20.050 0.001  19.896 0.000  19.766 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
13228 39.9594816 -1.5629127 0.8046 2 3  24.141 0.013  23.253 0.006  22.241 0.002  21.879 0.001  21.663 0.002  21.594 0.002  21.478 0.001    1.697     0.005           "OII,Hb,OIII,Ca H+K, G-Band"
13229 39.9782752 -1.5625350 0.3831 1 3  25.672 0.022  24.854 0.012  24.486 0.006  24.429 0.008  24.367 0.011  24.363 0.010  24.338 0.009    1.000     0.000           "OII, Ca H+K, Hb, OIII, H-a Ha, Hb, [OII], [OIII], Ca H+K?, NaD? (weak)"
13234 39.9572418 -1.5655825 0.3664 3 3  23.277 0.009    -2.0 0.001  19.938 0.000  19.492 0.000  19.214 0.000  19.056 0.000  18.925 0.000    1.000     0.000           "Ca-K, Ca-H"
13253 39.9735516 -1.5626165 0.7156 2 3  24.912 2.156  23.417 2.373  22.254 2.440  21.720 2.413  21.459 2.390  21.320 2.400  21.189 2.395    2.248     0.027           "OII,NeIII,Hb,OIII"
13279 39.9753053 -1.5625135 0.3676 3 3  25.714 0.038    -2.0 0.007  22.785 0.002  22.450 0.002  22.255 0.003  22.157 0.002  22.071 0.002    1.000     0.000           "Ca H+K, Gband, Mg-b, Na-D, Balmer absorption"
13283 39.9718599 -1.5621317 0.3745 3 2  26.702 0.051  25.196 0.015  24.653 0.006  24.593 0.007  24.534 0.010  24.523 0.009  24.512 0.009    1.000     0.000           "NV,SiII,CI,OI,Ly-a? (possible) H+K,Balmers (abs), poss OII or H-a?"
13290 39.9763639 -1.5615195 0.5946 2 3  26.095 0.027  25.708 0.023  25.287 0.010  25.325 0.014  25.404 0.023  25.392 0.021  25.370 0.019    1.849     0.010           "[OII],Hg,Hb,[OIII]"
13319 39.9698979 -1.5632515 0.3802 3 3  24.626 0.017    -2.0 0.003  21.606 0.001  21.195 0.001  20.941 0.001  20.803 0.001  20.695 0.001    1.000     0.000           "K,H,NaD,5268,Mg-b,Hb,Hg,Hd... absorption"
13324 39.9688402 -1.5621561 0.3822 3 3  23.651 0.008    -2.0 0.001  20.485 0.000  20.035 0.000  19.747 0.000  19.595 0.000  19.456 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D, H-a"
13380 39.9776418 -1.5653814 0.3822 3 3  23.186 0.009    -2.0 0.001  20.017 0.000  19.561 0.000  19.293 0.000  19.142 0.000  19.005 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, Mg-b, Na-D + Balmer serie in absorption"
13403 39.9764491 -1.5610873 0.961  2 1  27.297 0.065  27.005 0.059  26.597 0.026  26.560 0.034  26.557 0.051  26.564 0.048  26.748 0.052    4.245     0.075           "[OII]"
13422 39.9759698 -1.5611777 0.3272 1 3  26.116 0.025  25.090 0.011  24.639 0.005  24.552 0.006  24.465 0.009  24.421 0.008  24.410 0.007    1.000     0.000           "Hb, OIII, OII H-a,H-b,OII,OIII,H+K,Balmers (abs)"
13427 39.9737045 -1.5614500 0.421  2 3  26.826 0.058  26.071 0.034  25.730 0.016  25.723 0.021  25.756 0.033  25.749 0.030  25.738 0.028    1.147     0.002           "[OII],Hb,[OIII], Ha?"
13429 39.9673460 -1.5614342 1.0345 2 3  26.950 0.074  26.504 0.057  25.461 0.014  25.005 0.012  24.853 0.016  24.802 0.014  24.770 0.013    2.59      0.023           "[OII], Hg?"
13456 39.9768738 -1.5618034 0.3753 3 3  26.158 0.053    -2.0 0.009  23.059 0.002  22.702 0.002  22.496 0.003  22.390 0.002  22.305 0.002    1.000     0.000           "H,K,Hd,G,Hg,Hb absoprtion lines"
13464 39.9724293 -1.5618001 1.0348 3 3  26.576 0.094    -2.0 0.013  22.392 0.002  21.401 0.001  21.085 0.001  20.924 0.001  20.776 0.001    3.093     0.065           "Mg-I+II abs, Ca H+K, G-Band, Balmer absorption"
13465 39.9737597 -1.5620084 0.8416 2 3  25.665 1.641  24.746 1.670  23.834 1.709  23.665 1.683  23.532 1.658  23.512 1.655  23.561 1.647    2.641     0.041           "[OII]3727,3730, [OIII]4959,5007, 4861 + Balmer lines"
13468 39.9748351 -1.5607070 0.2256 1 1  28.884 0.136  28.674 0.132  28.292 0.061  28.567 0.104  28.883 0.204  29.164 0.247  29.003 0.198    1.000     0.000           "Ha or OIII at 0.606"
13495 39.9617437 -1.5609087 1.2656 2 3  25.356 0.014  25.405 0.015  25.258 0.009  24.627 0.006  24.707 0.010  25.064 0.013  24.888 0.010    2.413     0.018           "[OII],Hz,Hd,[NeIII]"
13583 39.9756319 -1.5613471 0.377  3 3  25.869 0.041    -2.0 0.008  22.903 0.002  22.558 0.002  22.355 0.003  22.272 0.002  22.190 0.002    1.000     0.000           "K,H"
13600 39.9607846 -1.5612758 2.5442 3 1  25.447 0.019  24.935 0.013  24.819 0.007  24.852 0.010  24.511 0.011  24.306 0.008  24.018 0.006    4.967     0.148           "SiIV, CIV, FeII"
13662 39.9759957 -1.5635670 0.3628 3 3  23.692 0.012    -2.0 0.002  20.439 0.001  19.965 0.000  19.682 0.001  19.537 0.000  19.404 0.000    1.000     0.000           "[OII]?, Ca-K, Ca-H, G-band, H-g?,  H-b, Mg-b, 5268, Na-D, H-a, [NII]?"
13663 39.9786718 -1.5618837 0.3826 1 3  24.915 0.020  23.515 0.006  22.795 0.002  22.529 0.002  22.352 0.003  22.248 0.003  22.158 0.002    1.000     0.000           "OII, Ca H+K, Hb, OIII, H-a, NII, SII, balmer abs"
14143 39.9660851 -1.5531106 0.9426 2 1  25.284 0.015  24.832 0.011  24.804 0.007  24.992 0.029  25.021 0.051  24.745 0.023  24.630 0.024    1.587     0.007           "OII"
14179 39.9636053 -1.5534928 0.3698 3 3  24.530 0.016    -2.0 0.003  21.457 0.001  21.055 0.002  20.794 0.002  20.657 0.001  20.544 0.001    1.000     0.000           "H, Hg, Hb, Ha in absorption"
14404 39.9680822 -1.5545420 0.3672 3 3  23.911 0.011  21.936 0.002  20.993 0.001  20.619 0.001  20.391 0.001  20.268 0.001  20.171 0.001    1.000     0.000           "Ca H+K, G-Band, Balmer abs."
14492 39.9658197 -1.5550311 0.36   3 1  26.828 0.082  25.242 0.022  24.527 0.007  24.356 0.010  24.248 0.013  24.182 0.011  24.152 0.010    1.000     0.000           " D4000 Break?"
14523 39.9642070 -1.5548832 0.6032 2 3  24.585 0.013  23.993 0.009  23.406 0.003  23.319 0.004  23.317 0.006  23.253 0.005  23.196 0.005    1.312     0.003           "OII, Hb, OIII"
14650 39.9700753 -1.5557650 4.251  3 3 -28.955 1.780    -2.0 0.014  23.561 1.499  23.484 1.728  23.532 1.721  23.587 1.721  23.561 1.723    3.219     0.069           "K,H, 4000 break?"
14822 39.9666420 -1.5557178 2.8897 3 1  24.354 0.009  23.930 0.007  23.536 0.003  23.067 0.003  22.642 0.003  22.505 0.003  22.415 0.002    2.592     0.023           "CIV + break, SiII, CII multiple absorptions"
14921 39.9706129 -1.5559893 1.2662 2 1  26.204 0.029  26.142 0.032  25.919 0.017  25.452 0.018  25.442 0.028  25.478 0.025  25.348 0.021    2.195     0.030           "[OII] (close to sky line)"
15035 39.9671651 -1.5568319 0.3277 1 3  23.425 0.006  22.084 0.002  21.389 0.001  21.079 0.001  20.798 0.001  20.666 0.001  20.544 0.001    1.000     0.000           "H-a,[OII],[OIII],..."
15214 39.9709524 -1.5573456 0.3462 1 3  26.096 0.026  24.748 0.009  24.178 0.003  24.035 0.004  23.954 0.006  23.888 0.005  23.868 0.005    1.000     0.000           "OII, (OIII), H-a [OII], H-b, [OIII],  H-a, [NII]"
15351 39.9709950 -1.5576496 0.5467 2 3  25.174 0.016  24.413 0.009  23.845 0.004  23.750 0.005  23.719 0.007  23.662 0.006  23.606 0.005    1.368     0.007           "[OII]doublet, [OIII](5007, 4959 A), H-b and H-g in emission ... [OII],[OIII],H-b"
15361 39.9627399 -1.5581654 1.3396 2 3  23.613 0.009  23.366 0.008  22.898 0.003  22.311 0.002  22.200 0.003  22.080 0.002  21.966 0.002    2.128     0.010           "[OII],FeII"
15375 39.9691144 -1.5576542 0.8414 2 3  26.556 0.029  26.634 0.037  26.301 0.017  26.620 0.035  26.660 0.052  26.710 0.050  27.234 0.075    1.850     0.014           "[OII],Hg,Hb,[OIII]"
15430 39.9680603 -1.5580557 0.8412 2 3  23.468 0.005  23.357 0.005  22.783 0.002  22.858 0.003  22.856 0.004  22.876 0.004  22.914 0.004    1.853     0.012           "OII, Hb, OIII"
15445 39.9699503 -1.5578908 0.371  3 1  27.014 0.085  25.207 0.018  24.250 0.005  23.938 0.006  23.771 0.007  23.676 0.006  23.605 0.005    1.000     0.000           "K,H"
15491 39.9695495 -1.5570803 0.8416 2 3  21.607 0.001  21.644 0.001  21.413 0.001  21.531 0.001  21.537 0.001  21.560 0.001  21.675 0.001    1.813     0.015           "[OII],[OIII],H-beta,H-gamma,H-delta,..."
15552 39.9768224 -1.5586932 0.7973 2 3  26.227 0.027  25.910 0.024  25.162 0.008  25.144 0.015  25.070 0.021  25.160 0.020  25.092 0.018    2.287     0.022           "H-b, [OIII], [OII]"
15649 39.9706784 -1.5578444 0.961  2 3  26.443 0.047  25.682 0.027  24.790 0.008  24.448 0.008  24.291 0.010  24.238 0.009  24.179 0.008    2.101     0.025           "OII, other tentative line at 5261? [OII]doublet"
15673 39.9719844 -1.5587714 1.0367 2 3  26.151 0.025  26.018 0.025  25.456 0.010  25.169 0.010  25.101 0.014  25.045 0.012  25.145 0.013    2.423     0.040           "[OII] doublet"
15715 39.9769185 -1.5600968 0.3735 1 3  22.009 1.932  21.225 1.935  20.740 1.940  20.474 1.936  20.180 1.933  19.994 1.935  19.844 1.937    1.000     0.000           "OII, Ca H+K, Hg, Hb, OIII, Na-D, H-a, NII, SII, balmer abs"
15776 39.9736300 -1.5597456 0.3911 3 1  27.045 0.123  25.246 0.027  24.734 0.011  24.296 0.010  24.011 0.011  23.615 0.007  23.267 0.005    1.000     0.000           "D4000"
15918 39.9692788 -1.5593477 0.6814 2 3  24.242 0.011  23.213 0.005  22.260 0.001  21.973 0.001  21.803 0.002  21.727 0.002  21.620 0.001    1.715     0.011           "OII,Hb,OIII,Ca H+K, G-Band"
15994 39.9711189 -1.5597443 0.2517 1 3  23.591 0.006  22.532 0.003  22.090 0.001  21.966 0.001  21.847 0.002  21.809 0.002  21.753 0.002    1.000     0.000           "Ca-K, Ca-H, H-d?, G-band, H-g, H-b,  [OIII], [OI], H-a, [NII], [SII]"
16235 39.9734824 -1.5603380 0.7831 2 3  24.093 0.009  23.466 0.006  22.709 0.002  22.567 0.002  22.474 0.003  22.478 0.003  22.438 0.003    2.157     0.029           "OII, Hb, OIII"
16293 39.9617282 -1.5606504 0.3751 3 2  25.818 0.043    -2.0 0.006  22.738 0.002  22.398 0.002  22.194 0.002  22.082 0.002  21.997 0.001    1.000     0.000           "Ca H+K, Mg-b (?), Balmer absorption"
16354 39.9605877 -1.5618981 0.2557 1 3  23.810 0.009  23.246 0.005  23.071 0.003  23.138 0.004  23.096 0.006  23.111 0.005  23.084 0.005    1.000     0.000           "Ha,[OIII],Hb,[NII],[SII],[NeIII],Balmer series (abs), weak H+K"
16367 39.9688904 -1.5615736 0.3767 3 3  23.654 0.012    -2.0 0.002  20.432 0.001  19.985 0.000  19.706 0.001  19.554 0.000  19.420 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b,  5268, Na-D"
16399 39.9648898 -1.5615815 0.3688 3 3  23.184 0.011    -2.0 0.002  20.046 0.000  19.602 0.000  19.326 0.000  19.177 0.000  19.043 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, Mg-b, Na-D + Balmer serie in absorption"
16494 39.9613753 -1.5617568 0.3778 3 3  23.906 0.013    -2.0 0.002  20.712 0.001  20.281 0.000  20.014 0.001  19.875 0.000  19.757 0.000    1.000     0.000           "Ca H+K, G-Band,Mg-b,Na-D"
16506 39.9637554 -1.5614406 0.0000 0 3  23.527 0.010  21.680 0.002  20.322 0.000  19.817 0.000  19.659 0.000  19.639 0.000  19.607 0.000    1.000     0.000           "star"
16507 39.9752870 -1.5594756 0.3739 1 3  26.455 0.026  26.252 0.025  26.267 0.017  26.480 0.027  26.465 0.040  26.451 0.037  26.455 0.035    1.000     0.000           "[OII],Ha,[OIII],Hb (weak),[NII],[SII]"
16798 39.9626138 -1.5625381 0.3599 1 3  22.527 0.730  21.286 1.091  20.805 1.138  20.625 1.086  20.425 0.730  20.289 1.096  20.183 0.734    1.000     0.000           "Halpha+[NII], [OII], Ca H+K, G-Band,Mg-b,Na-D, Balmer absorption"
17278 39.9618908 -1.5647394 0.3771 3 3  23.083 0.010    -2.0 0.001  19.793 0.000  19.326 0.000  19.040 0.000  18.874 0.000  18.726 0.000    1.000     0.000           "Ca-K, Ca-H, G-band, H-b, Mg-b, Na-D"
   M1 39.9721928 -1.5801524 3.1309 5 3  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   249.014  1386.358      14.2 "Ly-a"
   M2 39.9561560 -1.5786786 5.4476 5 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     2.372     0.022      31.3 "Ly-a"
   M3 39.9627222 -1.5860036 4.882  5 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     8.174     0.211      33.1 "Ly-a"
   M4 39.9850480 -1.5795590 5.2437 5 3  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     4.820     0.118      34.4 "Ly-a"
   M5 39.9659960 -1.5843845 6.2855 5 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0    11.513     0.305      36.2 "Ly-a (weak, near sky line)"
   M6 39.9703912 -1.5687943 5.6489 5 3  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     0.001     0.000      37.1 "Ly-a"
   M7 39.9704280 -1.5694203 5.6489 5 3  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     1.000     0.000      37.2 "Ly-a"
   M8 39.9753826 -1.5770199 0.3273 1 3  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     1.000     0.000           "Ha,Hb,[OII],[OIII],H+K"
   M9 39.9631653 -1.5637616 0.3631 1 3  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     1.000     0.000           "Ha,Hb,[OII],[OIII],[NII],[SII]"
  M10 39.9621409 -1.5644924 0.4345 2 3  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     1.255     0.003           "Hb,[OIII],[OII]?"
  M11 39.9732161 -1.5771509 0.9679 2 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     8.094     0.198           "[OII]"
  M12 39.9631884 -1.5660457 1.0323 2 3  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     2.963     0.037      42.2 "[OII]"
  M13 39.9591367 -1.5858264 3.694  5 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     2.875     0.036           "Ly-a"
  M14 39.9845864 -1.5761876 0.916  2 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0    15.746     1.772           "[OII]"
  M15 39.9669820 -1.5867999 3.8084 5 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     8.237     0.173      25.3 "Ly-a"
  M16 39.9699770 -1.5700367 4.9441 5 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     1.387     0.043      39.2 "Ly-a"
  M17 39.9705460 -1.5693801 4.9441 5 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     1.000     0.000      39.1 "Ly-a"
  M18 39.9852230 -1.5793885 4.9441 5 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     4.758     0.118      39.3 "Ly-a"
  M19 39.9713950 -1.5880200 4.9441 5 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     2.503     0.040      39.4 "Ly-a"
  M20 39.9703910 -1.5696387 3.7086 5 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     1.000     0.000      15.6 "Ly-a"
  M21 39.9704500 -1.5689437 3.7086 5 2  99.0   99.0     99.0  99.0  99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0   99.0     1.000     0.000      15.7 "Ly-a"

==> anc/tableD1.dat <==
 3421 1.3399 3   3613 1.450 1.340   2   Noise peak in GLASS G102 misidentified as [\ion{O}{II}].  MUSE redshift is based on a clear, bright [\ion{O}{II}] feature.  Possible [\ion{O}{III}] and H$\alpha$ lines seen at the MUSE redshift in GLASS G141 data, though they are noisy.
 4506 1.4500 3   3596 1.423 1.450   4   [\ion{O}{II}], [\ion{O}{III}] and H$\alpha$ identified in GLASS, but very broad.  Misalignment in the wavelength solution due to variance in the grism PA makes the redshift measurement uncertain.  Better resolution in MUSE removes this uncertainty.
 4991 0.8048 3   3439 0.360 0.805   2 3 Emission line at 9000\AA\ originally identified as  H$\alpha$ in GLASS G102, but MUSE data reveals it to be [\ion{O}{III}].  This is verified by additional emission lines seen at shorter wavelengths.
 5109 0.3464 3   3524 0.370 0.346   3   Faint [\ion{S}{II}] emission seen in GLASS G102 Band misidentified as H$\alpha$.  The actual H$\alpha$ and [\ion{S}{II}] emission match those seen in MUSE.
 5263 0.5802 3   3345 1.067 0.580 2.5 3 H$\alpha$ feature at 10400\AA\ in GLASS G102 misidentified as [\ion{O}{III}].  [\ion{O}{II}], [\ion{O}{III}], and Balmer-series emission lines in MUSE confirm this redshift.
 5398 0.3050 3   3603 0.380 0.305   2   Continuum feature in G102 misidentified as H$\alpha$ + [\ion{N}{II}].  The actual feature is seen in data but very broad.  Better resolution in MUSE identifies the lines unambiguously.
 6253 1.0616 3   3069 0.570 1.062 2.5 4 [\ion{O}{III}] feature at 10200\AA\ in GLASS G102 misidentified as H$\alpha$.  Strong [\ion{O}{II}] doublet in MUSE confirms this redshift.  There is also a faint trace of H$\alpha$ in the G141 data.
 6841 0.7338 3   3000 0.703 0.734   2   Noise peak in GLASS originally identified as H$\alpha$.  The real (but faint) H$\alpha$ feature is seen in GLASS G102/G141 overlap region where sensitivity is low.  This matches the MUSE H$\alpha$ line and is consistent with several other optical lines. 
 6898 0.3746 1 2 2582 0.380         3   MUSE redshift is measured from several strong absorption features, including Ca H+K, Mg-b, and Na-D.  However, the galaxy is extremely close to the southern BCG ($z = 0.3733$) and possibly contaminated.  In the 2D MUSE narrow-band image, however, we find a distinct ``emission'' feature (really the continuum flux between Ca H and Ca K) that matches the appearance of the galaxy in the HFF image, distinct from the BCG.  The GLASS spectrum also shows a probable H$\alpha$ absorption feature consistent with the MUSE redshift, strengthening the result.  Therefore, we increase the MUSE confidence value from 1 to 2.
 7390 0.0000 3   2711 -1.0  0.000   0 4 This object does not have a redshift in the GLASS catalog, but a broad TiO feature matching MUSE data at 8600\AA\ confirms it is a star.    
 7656 0.3664 3   2702 1.610 0.366   2   GLASS redshift based on a noise peak at 13000\AA\ misidentified as [\ion{O}{III}].  Noisy H$\alpha$ and [\ion{S}{II}] matching the MUSE redshift are seen in G102.  The MUSE redshift is determined from several strong optical lines.
 7815 0.2561 3   2597 -1.0  0.256   0 2 This object does not have a redshift in the GLASS catalog, but H$\alpha$ is seen at the blue edge of G102, matching the MUSE redshift.  This feature was not originally considered because it is in the noisy, low-transmission region of the band. 
 8079 1.5182 2 3 2555 1.520         3 4 Multiple Image 9.1.  MUSE redshift is measured from faint \ion{C}{III}] at 4800\AA\, located in the low-transmission region of the data.  The GLASS data show clear H$\alpha$ and [\ion{O}{III}] emission at the same redshift, confirming our result.  Therefore, we increase the MUSE confidence value from 2 to 3.
 8121 0.3803 3   2603 1.755 0.380   3   Probable noise peak at 13700\AA\ in GLASS G141 data misidentified as [\ion{O}{III}].   Faint traces of [\ion{S}{III}] seen in G141 at the MUSE redshift.  MUSE redshift is confirmed by the presence of several strong optical emission features, including H$\alpha$, [\ion{O}{II}], and [\ion{O}{III}].
 8552 1.5182 2 3 2430 1.520         3 4 Multiple Image 9.3.  MUSE redshift is measured from faint \ion{C}{III}] at 4800\AA\, located in the low-transmission region of the data.  The GLASS data show clear H$\alpha$ and [\ion{O}{III}] emission at the same redshift, confirming our result.  Therefore, we increase the MUSE confidence value from 2 to 3.
 8606 1.5182 2 3 2242 1.520         3 4 Multiple Image 9.2.  MUSE redshift is measured from faint \ion{C}{III}] at 4800\AA\, located in the low-transmission region of the data.  The GLASS data show clear H$\alpha$ and [\ion{O}{III}] emission at the same redshift, confirming our result.  Therefore, we increase the MUSE confidence value from 2 to 3.
 9141 0.3644 3   2275 0.790 0.364   3 4 Emission line at 8900\AA\ originally identified as [\ion{O}{III}] in GLASS, but it is actually H$\alpha$.  This is confirmed in MUSE, along with several other optical lines. 
 9197 1.1956 3   2390 1.930 1.196   4   H$\alpha$ feature at 14600\AA\ in GLASS data misidentified as the [\ion{O}{III}] doublet.  The broad shape of the feature is due to a large rotation curve.  The H$\alpha$ solution is consistent with the MUSE redshift, measured from a moderate [\ion{O}{II}] emission feature.         
 9336 0.3923 3   2269 1.030 0.392   3   H$\alpha$ feature at 9100\AA\ misidentified as [\ion{O}{III}].   [\ion{O}{II}], [\ion{O}{III}], and Balmer-series emission lines in MUSE confirm this redshift.
 9914 0.2071 3   2060 1.080 0.207   3   Probable noise peak at 13600\AA\ in GLASS G141 data misidentified as H$\alpha$.  There are no features in GLASS data at the MUSE redshift.  However, the MUSE redshift is based on several strong emission features, including H$\alpha$, H $\beta$, and [\ion{O}{III}], so we are confident of its accuracy.
10288 0.4649 3   2366 0.380 0.465   4 2 Several absorption features seen in MUSE data, conclusively identifying the redshift.  Origin of the GLASS redshift is unclear.  Possible H$\alpha$ feature seen in G102 at the MUSE redshift, though the galaxy is clearly elliptical and other Balmer-series lines appear as absorption features.
10544 0.2560 3   1979 1.065 0.256   1 3 GLASS redshift based on a likely noise peak, identified as H$\alpha$ in G141 at 13500\AA.\  A noisy H$\alpha$ feature can be seen in G102 at the MUSE redshift, as well as faint [\ion{S}{III}] features in G141.  Several other emission lines are also seen in MUSE. 
10793 2.3830 2 3 1908 1.525 2.383   3 4 [\ion{O}{II}] feature at 12500\AA\ in GLASS G102 misidentified as [\ion{O}{III}].  \ion{Mg}{II} emission at the MUSE redshift is also detected in G102 data.  The MUSE redshift is determined from a faint \ion{C}{III}] feature, but combined with the GLASS data we increase the confidence of the redshift from 2 to 3. 
11269 0.3813 3   1658 1.250 0.381   2   GLASS redshift based on a noise peak at 8500\AA\ misidentified as [\ion{O}{II}].  This feature is not seen in the MUSE data.  Instead, the MUSE redshift is based on clear Ca H+K absorption features.  The GLASS data potentially identifies an H$\alpha$ feature at the MUSE redshift, though the galaxy is elliptical and does not show any other Balmer emission features. 
13253 0.7156 3   1278 1.260 0.716   3   H$\alpha$ feature seen in the G102/G141 overlap misidentified as [\ion{O}{III}].  Additional lines in the MUSE data confirm this redshift.
13464 1.0348 3   1274 1.230 1.035   3   MUSE redshift determined from strong Ca H+K features.  GLASS redshift misidentifies G-band and H $\gamma$ absorption as the 4000\AA\ break.  Ca H+K and 4000\AA\ features are seen in G102 at the MUSE redshift, but they are noisy.
13495 1.2656 2 3 1185 1.270         4   MUSE redshift is measured from faint [\ion{O}{II}] emission, along with noisy [\ion{Ne}{II}], H$\zeta$, and H$\delta$ which fall in the skyline-contaminated region of the spectrum.  The GLASS data clearly show H$\alpha$, H$\beta$, and [\ion{O}{III}] at the same redshift, confirming our result.  Therefore, we increase the MUSE confidence value from 2 to 3.
15035 0.3277 3    855 -1.0  0.328   0   This object does not have a redshift in the GLASS catalog, but H$\alpha$ is seen in G102, confirming the MUSE redshift. The H$\alpha$ feature was judged to be of too low significance at the G102 edge, with only one position angle of grism data available, to provide an original GLASS redshift.
15715 0.3735 3   1024 0.820 0.374   3   A large rotation curve makes the H$\alpha$ feature at 9000\AA\ appear as a doublet in GLASS, which is misidentified as [\ion{O}{III} + H$\beta$].  IFU spectroscopy from MUSE reveals the rotation curve and confirms a single H$\alpha$ feature along with several other optical lines.
16354 0.2557 3   1191 -1.0  0.256   0   This object does not have a redshift in the GLASS catalog, but H$\alpha$ is seen at the blue edge of G102, matching the MUSE redshift.  This feature was not originally considered because it is in the noisy, low-transmission region of the band.  
